DREAM, a program for arbitrary-precision computation of dimensional recurrence relations solutions, and its applications

We present the Mathematica package DREAM for arbitrarily high precision computation of multiloop integrals within the DRA (Dimensional Recurrence & Analyticity) method as solutions of dimensional recurrence relations. Starting from these relations, the package automatically constructs the inhomogeneous solutions and reduces the manual efforts to setting proper homogeneous solutions. DREAM also provides means to define the homogeneous solutions of the higher-order recurrence relations (and can construct those of the first-order recurrence relations automatically). Therefore, this package can be used to apply the DRA method to the topologies with sectors having more than one master integral. Two nontrivial examples are presented: four-loop fully massive tadpole diagrams of cat-eye topology and three-loop cut diagrams which are necessary for computation of the width of the para-positronium decay into four photons. The analytical form of this width is obtained here for the first time to the best of our knowledge.

==> anc/Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    160306,       4161]
NotebookOptionsPosition[    152172,       3932]
NotebookOutlinePosition[    152509,       3947]
CellTagsIndexPosition[    152466,       3944]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["DREAM",
  FontWeight->"Bold"],
 " examples"
}], "Title",
 CellChangeTimes->{{3.72101230451202*^9, 3.721012306215913*^9}}],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.7210128159577007`*^9, 3.721012816290525*^9}}],

Cell[CellGroupData[{

Cell["Preliminaries", "Section",
 CellChangeTimes->{{3.721012314007924*^9, 3.721012335776095*^9}}],

Cell[TextData[{
 "Install the latest version of ",
 StyleBox["DREAM",
  FontWeight->"Bold"],
 ":"
}], "Text",
 CellChangeTimes->{{3.721012341303853*^9, 3.721012347615958*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Import", "[", 
   "\"\<https://bitbucket.org/kmingulov/dream/raw/master/Install.m\>\"", 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.721012363510721*^9, 3.721012363511332*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Installing \"\>", 
   "\[InvisibleSpace]", \
"\<\"\\!\\(\\*StyleBox[\\\"DREAM\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[0.5,0,0.5]]\\)\"\>", "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Installing ", 
   "\!\(\*StyleBox[\"DREAM\",FontWeight->\"Bold\",FontColor->RGBColor[0.5,0,0.\
5]]\)", "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.721012372869987*^9, {3.721108575328588*^9, 3.721108603568025*^9}, 
   3.721108651521532*^9}],

Cell[BoxData["\<\"\\t- Using \
\\!\\(\\*StyleBox[\\\"ProjectInstaller\\\",FontWeight->\\\"Bold\\\"]\\) by L. \
Shifrin.\"\>"], "Print",
 CellChangeTimes->{
  3.721012372869987*^9, {3.721108575328588*^9, 3.721108603568025*^9}, 
   3.7211086515396757`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t- Installing \"\>", 
   "\[InvisibleSpace]", "\<\"\\!\\(\\*StyleBox[\\\"Objects\\\",FontWeight->\\\
\"Bold\\\",FontColor->RGBColor[1,0.5,0]]\\)\"\>", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "\t- Installing ", 
   "\!\(\*StyleBox[\"Objects\",FontWeight->\"Bold\",FontColor->RGBColor[1,0.5,\
0]]\)", "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.721012372869987*^9, {3.721108575328588*^9, 3.721108603568025*^9}, 
   3.7211086515404177`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t- Installing \"\>", 
   "\[InvisibleSpace]", \
"\<\"\\!\\(\\*StyleBox[\\\"DREAM\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[0.5,0,0.5]]\\)\"\>", "\[InvisibleSpace]", "\<\" from: \"\>", 
   "\[InvisibleSpace]", \
"\<\"https://bitbucket.org/kmingulov/dream/downloads/v2.0n.zip\"\>"}],
  SequenceForm[
  "\t- Installing ", 
   "\!\(\*StyleBox[\"DREAM\",FontWeight->\"Bold\",FontColor->RGBColor[0.5,0,0.\
5]]\)", " from: ", 
   "https://bitbucket.org/kmingulov/dream/downloads/v2.0n.zip"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.721012372869987*^9, {3.721108575328588*^9, 3.721108603568025*^9}, 
   3.721108656970707*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Installation of \"\>", 
   "\[InvisibleSpace]", \
"\<\"\\!\\(\\*StyleBox[\\\"DREAM\\\",FontWeight->\\\"Bold\\\",FontColor->\
RGBColor[0.5,0,0.5]]\\)\"\>", 
   "\[InvisibleSpace]", "\<\" is complete. You can load the package by \
<<DREAM`.\"\>"}],
  SequenceForm[
  "Installation of ", 
   "\!\(\*StyleBox[\"DREAM\",FontWeight->\"Bold\",FontColor->RGBColor[0.5,0,0.\
5]]\)", " is complete. You can load the package by <<DREAM`."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.721012372869987*^9, {3.721108575328588*^9, 3.721108603568025*^9}, 
   3.721108664693256*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package is located at: \"\>", 
   "\[InvisibleSpace]", \
"\<\"/home/kmingulov/.Mathematica/Applications/DREAM\"\>", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Package is located at: ", 
   "/home/kmingulov/.Mathematica/Applications/DREAM", "."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.721012372869987*^9, {3.721108575328588*^9, 3.721108603568025*^9}, 
   3.721108664694332*^9}]
}, Open  ]]
}, Open  ]],

Cell["Load the package:", "Text",
 CellChangeTimes->{{3.721012341303853*^9, 3.721012347615958*^9}, {
  3.721012400088016*^9, 3.721012401936323*^9}, {3.721012823424425*^9, 
  3.721012823659226*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "DREAM`"}]], "Input",
 CellChangeTimes->{{3.7210124031245527`*^9, 3.7210124038485823`*^9}, {
  3.721091276397081*^9, 3.721091278237673*^9}, {3.721091311997508*^9, 
  3.7210913133407173`*^9}, {3.7210913633977757`*^9, 3.7210913668940496`*^9}, {
  3.7211086741468573`*^9, 3.721108676292965*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"********* \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0.5, 0, 0.5],
    FrontFaceColor->RGBColor[0.5, 0, 0.5],
    BackFaceColor->RGBColor[0.5, 0, 0.5],
    GraphicsColor->RGBColor[0.5, 0, 0.5],
    FontColor->RGBColor[0.5, 0, 0.5]], "\[InvisibleSpace]", 
   StyleBox["\<\"DREAM v2.0n\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0.5, 0, 0.5],
    FrontFaceColor->RGBColor[0.5, 0, 0.5],
    BackFaceColor->RGBColor[0.5, 0, 0.5],
    GraphicsColor->RGBColor[0.5, 0, 0.5],
    FontWeight->Bold,
    FontColor->RGBColor[0.5, 0, 0.5]], "\[InvisibleSpace]", 
   StyleBox["\<\" *********\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0.5, 0, 0.5],
    FrontFaceColor->RGBColor[0.5, 0, 0.5],
    BackFaceColor->RGBColor[0.5, 0, 0.5],
    GraphicsColor->RGBColor[0.5, 0, 0.5],
    FontColor->RGBColor[0.5, 0, 0.5]], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Release date:     \"\>", 
   "\[InvisibleSpace]", "\<\"01.12.2017\"\>", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Location:         \"\>", 
   "\[InvisibleSpace]", \
"\<\"/home/kmingulov/.Mathematica/Applications/DREAM/DREAM-v2.0n/\"\>", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Objects package:  \"\>", 
   "\[InvisibleSpace]", "\<\"v\"\>", "\[InvisibleSpace]", "1.31`", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Compiled library: \"\>", 
   "\[InvisibleSpace]", "\<\"available\"\>", 
   "\[InvisibleSpace]", "\<\"\\n\\n\"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"DREAM\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0.5, 0, 0.5],
    FrontFaceColor->RGBColor[0.5, 0, 0.5],
    BackFaceColor->RGBColor[0.5, 0, 0.5],
    GraphicsColor->RGBColor[0.5, 0, 0.5],
    FontWeight->Bold,
    FontColor->RGBColor[0.5, 0, 0.5]], 
   "\[InvisibleSpace]", "\<\" stands for \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"D\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0.5, 0, 0.5],
    FrontFaceColor->RGBColor[0.5, 0, 0.5],
    BackFaceColor->RGBColor[0.5, 0, 0.5],
    GraphicsColor->RGBColor[0.5, 0, 0.5],
    FontWeight->Bold,
    FontColor->RGBColor[0.5, 0, 0.5]], 
   "\[InvisibleSpace]", "\<\"imensional \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"RE\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0.5, 0, 0.5],
    FrontFaceColor->RGBColor[0.5, 0, 0.5],
    BackFaceColor->RGBColor[0.5, 0, 0.5],
    GraphicsColor->RGBColor[0.5, 0, 0.5],
    FontWeight->Bold,
    FontColor->RGBColor[0.5, 0, 0.5]], 
   "\[InvisibleSpace]", "\<\"currence & \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"A\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0.5, 0, 0.5],
    FrontFaceColor->RGBColor[0.5, 0, 0.5],
    BackFaceColor->RGBColor[0.5, 0, 0.5],
    GraphicsColor->RGBColor[0.5, 0, 0.5],
    FontWeight->Bold,
    FontColor->RGBColor[0.5, 0, 0.5]], 
   "\[InvisibleSpace]", "\<\"naliticity \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"M\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0.5, 0, 0.5],
    FrontFaceColor->RGBColor[0.5, 0, 0.5],
    BackFaceColor->RGBColor[0.5, 0, 0.5],
    GraphicsColor->RGBColor[0.5, 0, 0.5],
    FontWeight->Bold,
    FontColor->RGBColor[0.5, 0, 0.5]], 
   "\[InvisibleSpace]", "\<\"ethod.\\n\\n\"\>", 
   "\[InvisibleSpace]", "\<\"For help and more information about this \
package, see \"\>", "\[InvisibleSpace]", 
   TagBox[
    ButtonBox[
     PaneSelectorBox[{False->"\<\"DREAM Guide\"\>", True->
      StyleBox["\<\"DREAM Guide\"\>", "HyperlinkActive"]}, Dynamic[
       CurrentValue["MouseOver"]],
      BaseStyle->{
        RGBColor[0.5, 0, 0.5], Bold},
      FrameMargins->0,
      ImageSize->Automatic],
     BaseStyle->"Link",
     ButtonData->"paclet:DREAM/guide/DREAMPackage",
     ButtonNote->"paclet:DREAM/guide/DREAMPackage"],
    Annotation[#, "paclet:DREAM/guide/DREAMPackage", "Hyperlink"]& ], 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
   Style["********* ", 
    RGBColor[0.5, 0, 0.5]], 
   Style["DREAM v2.0n", 
    RGBColor[0.5, 0, 0.5], Bold], 
   Style[" *********", 
    RGBColor[0.5, 0, 0.5]], "\n", "Release date:     ", "01.12.2017", "\n", 
   "Location:         ", 
   "/home/kmingulov/.Mathematica/Applications/DREAM/DREAM-v2.0n/", "\n", 
   "Objects package:  ", "v", 1.31, "\n", "Compiled library: ", "available", 
   "\n\n", 
   Style["DREAM", 
    RGBColor[0.5, 0, 0.5], Bold], " stands for ", 
   Style["D", 
    RGBColor[0.5, 0, 0.5], Bold], "imensional ", 
   Style["RE", 
    RGBColor[0.5, 0, 0.5], Bold], "currence & ", 
   Style["A", 
    RGBColor[0.5, 0, 0.5], Bold], "naliticity ", 
   Style["M", 
    RGBColor[0.5, 0, 0.5], Bold], "ethod.\n\n", 
   "For help and more information about this package, see ", 
   Hyperlink["DREAM Guide", "paclet:DREAM/guide/DREAMPackage", BaseStyle -> {
      RGBColor[0.5, 0, 0.5], Bold}], "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.7219718121334887`*^9, 3.722051056321877*^9}]
}, Open  ]],

Cell[TextData[{
 "By clicking \[OpenCurlyDoubleQuote]",
 Cell[BoxData[
  TagBox[
   ButtonBox[
    PaneSelectorBox[{False->"\<\"DREAM Guide\"\>", True->
     StyleBox["\<\"DREAM Guide\"\>", "HyperlinkActive"]}, Dynamic[
      CurrentValue["MouseOver"]],
     BaseStyle->{
       RGBColor[0.5, 0, 0.5], Bold},
     FrameMargins->0,
     ImageSize->Automatic],
    BaseStyle->"Link",
    ButtonData->"paclet:DREAM/guide/DREAMPackage",
    ButtonNote->"paclet:DREAM/guide/DREAMPackage"],
   Annotation[#, "paclet:DREAM/guide/DREAMPackage", "Hyperlink"]& ]], "Print",
  
  CellChangeTimes->{3.721012405044763*^9}],
 "\[CloseCurlyDoubleQuote] you can access the ",
 StyleBox["DREAM",
  FontWeight->"Bold"],
 " documentation."
}], "Text",
 CellChangeTimes->{{3.721012413240562*^9, 3.721012435880735*^9}, {
  3.722123750393611*^9, 3.722123751385564*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 1:",
  FontSlant->"Italic"],
 " Width of positronium decay into 4\[Gamma]"
}], "Section",
 CellChangeTimes->{{3.721012314007924*^9, 3.721012335776095*^9}, {
  3.72101245207259*^9, 3.7210124574086037`*^9}, {3.7210135517913847`*^9, 
  3.721013551911417*^9}, {3.721013628896474*^9, 3.721013631024283*^9}, {
  3.721026221364546*^9, 3.721026225108944*^9}}],

Cell["Load the matrix with recurrence relations:", "Text",
 CellChangeTimes->{{3.721012475528618*^9, 3.721012481825007*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"<<", "\"\<PsDRR\>\""}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7210124948664913`*^9, 3.72101250631323*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixPlot", "[", "mat", "]"}]], "Input",
 CellChangeTimes->{{3.721012654028014*^9, 3.721012658754294*^9}}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGDggmIQGwIe2DNgBaSKf7DHTlPLHFJpWttLa/dTy15qxe9A
xddQiffBFm5DJTwHm3uGin+HSnk11PPXYPPvQLt3sKTnwU8DAPV+D90=
   "], {{0, 0}, {10, 
   10}}, {0, 1}],
  Frame->True,
  FrameLabel->{None, None},
  FrameTicks->{{{{9.5, 
       FormBox["1", TraditionalForm]}, {8.5, 
       FormBox["2", TraditionalForm]}, {7.5, 
       FormBox["3", TraditionalForm]}, {6.5, 
       FormBox["4", TraditionalForm]}, {5.5, 
       FormBox["5", TraditionalForm]}, {4.5, 
       FormBox["6", TraditionalForm]}, {3.5, 
       FormBox["7", TraditionalForm]}, {2.5, 
       FormBox["8", TraditionalForm]}, {1.5, 
       FormBox["9", TraditionalForm]}, {0.5, 
       FormBox["10", TraditionalForm]}}, {{9.5, 
       FormBox["1", TraditionalForm]}, {8.5, 
       FormBox["2", TraditionalForm]}, {7.5, 
       FormBox["3", TraditionalForm]}, {6.5, 
       FormBox["4", TraditionalForm]}, {5.5, 
       FormBox["5", TraditionalForm]}, {4.5, 
       FormBox["6", TraditionalForm]}, {3.5, 
       FormBox["7", TraditionalForm]}, {2.5, 
       FormBox["8", TraditionalForm]}, {1.5, 
       FormBox["9", TraditionalForm]}, {0.5, 
       FormBox["10", TraditionalForm]}}}, {{{0.5, 
       FormBox["1", TraditionalForm]}, {1.5, 
       FormBox["2", TraditionalForm]}, {2.5, 
       FormBox["3", TraditionalForm]}, {3.5, 
       FormBox["4", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {5.5, 
       FormBox["6", TraditionalForm]}, {6.5, 
       FormBox["7", TraditionalForm]}, {7.5, 
       FormBox["8", TraditionalForm]}, {8.5, 
       FormBox["9", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}}, {{0.5, 
       FormBox["1", TraditionalForm]}, {1.5, 
       FormBox["2", TraditionalForm]}, {2.5, 
       FormBox["3", TraditionalForm]}, {3.5, 
       FormBox["4", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {5.5, 
       FormBox["6", TraditionalForm]}, {6.5, 
       FormBox["7", TraditionalForm]}, {7.5, 
       FormBox["8", TraditionalForm]}, {8.5, 
       FormBox["9", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultPlotStyle" -> Automatic, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05]}]], "Output",
 CellChangeTimes->{3.7220510772549057`*^9, 3.722051153815589*^9, 
  3.7220512412504673`*^9, 3.722062409793931*^9, 3.722123026535637*^9}]
}, Open  ]],

Cell["Create the master integrals hierarchy:", "Text",
 CellChangeTimes->{{3.721012475528618*^9, 3.721012481825007*^9}, {
  3.721012681129743*^9, 3.7210126863461227`*^9}, {3.722051159079138*^9, 
  3.7220511604304857`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateMasters", "[", 
   RowBox[{"\"\<Ps\>\"", ",", "mat", ",", "\[Nu]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.721012689364669*^9, 3.72101270419421*^9}, {
  3.722051185819716*^9, 3.722051187354409*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Diagonal blocks: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "2", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "3", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "4", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "7", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "8", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "9", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "10", "}"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Diagonal blocks: ", {1}, ", ", {2}, ", ", {3}, ", ", {4}, ", ", {5, 6}, 
   ", ", {7}, ", ", {8}, ", ", {9}, ", ", {10}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230280789967`*^9}],

Cell[BoxData["\<\"Reducing diagonal blocks\[Ellipsis]\"\>"], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028079805*^9}],

Cell[BoxData["\<\"Done!\"\>"], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230284542637`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}]}],
  SequenceForm["Block ", {1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230284549932`*^9}],

Cell[BoxData[
 RowBox[{"Ps1", "\[Rule]", 
  RowBox[{"{", "}"}]}]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028455484*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "2", "}"}]}],
  SequenceForm["Block ", {2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028479694*^9}],

Cell[BoxData[
 RowBox[{"Ps2", "\[Rule]", 
  RowBox[{"{", "Ps1", "}"}]}]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028480681*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps2\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps1$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps2", " \[Rule] ", $CellContext`Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.72212302850508*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "3", "}"}]}],
  SequenceForm["Block ", {3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230285059557`*^9}],

Cell[BoxData[
 RowBox[{"Ps3", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"Ps1", ",", "Ps2"}], "}"}]}]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.72212302850646*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps3\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps1$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps3", " \[Rule] ", $CellContext`Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028533516*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps3\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps2$Ps1$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps3", " \[Rule] ", $CellContext`Ps2$Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230285343857`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps3\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps2$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps3", " \[Rule] ", $CellContext`Ps2$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028534974*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "4", "}"}]}],
  SequenceForm["Block ", {4}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028535533*^9}],

Cell[BoxData[
 RowBox[{"Ps4", "\[Rule]", 
  RowBox[{"{", "Ps1", "}"}]}]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028536029*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps4\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps1$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps4", " \[Rule] ", $CellContext`Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230285365963`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}]}],
  SequenceForm["Block ", {5, 6}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028537304*^9}],

Cell[BoxData[
 RowBox[{"Ps5", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"Ps1", ",", "Ps2"}], "}"}]}]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230285378838`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps5\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps1$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps5", " \[Rule] ", $CellContext`Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028765855*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps5\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps2$Ps1$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps5", " \[Rule] ", $CellContext`Ps2$Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028795919*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps5\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps2$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps5", " \[Rule] ", $CellContext`Ps2$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230287967577`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "7", "}"}]}],
  SequenceForm["Block ", {7}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028825221*^9}],

Cell[BoxData[
 RowBox[{"Ps7", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"Ps1", ",", "Ps2", ",", "Ps5", ",", "Ps5s1"}], "}"}]}]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028825963*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps1$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps7", " \[Rule] ", $CellContext`Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230288265133`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps2$Ps1$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps7", " \[Rule] ", $CellContext`Ps2$Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028855653*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps2$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps7", " \[Rule] ", $CellContext`Ps2$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028856502*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps5$Ps1$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps7", " \[Rule] ", $CellContext`Ps5$Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230288571787`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "Ps5$Ps2$Ps1$h", "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps7", " \[Rule] ", $CellContext`Ps5$Ps2$Ps1$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230288578672`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps5$Ps2$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps7", " \[Rule] ", $CellContext`Ps5$Ps2$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.72212302885855*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "Ps5s1$Ps1$h", "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps7", " \[Rule] ", $CellContext`Ps5s1$Ps1$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028859172*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "Ps5s1$Ps2$Ps1$h", "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps7", " \[Rule] ", $CellContext`Ps5s1$Ps2$Ps1$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230288598557`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "Ps5s1$Ps2$h", "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps7", " \[Rule] ", $CellContext`Ps5s1$Ps2$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.72212302886047*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "8", "}"}]}],
  SequenceForm["Block ", {8}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230288611097`*^9}],

Cell[BoxData[
 RowBox[{"Ps8", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"Ps1", ",", "Ps2", ",", "Ps3", ",", "Ps4"}], "}"}]}]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028861659*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps8\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps1$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps8", " \[Rule] ", $CellContext`Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028890998*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps8\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps2$Ps1$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps8", " \[Rule] ", $CellContext`Ps2$Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028891864*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps8\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps2$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps8", " \[Rule] ", $CellContext`Ps2$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028892476*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps8\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps3$Ps1$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps8", " \[Rule] ", $CellContext`Ps3$Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230288930693`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps8\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "Ps3$Ps2$Ps1$h", "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps8", " \[Rule] ", $CellContext`Ps3$Ps2$Ps1$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028921826*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps8\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps3$Ps2$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps8", " \[Rule] ", $CellContext`Ps3$Ps2$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230289226503`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps8\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps3$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps8", " \[Rule] ", $CellContext`Ps3$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028923253*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps8\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps4$Ps1$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps8", " \[Rule] ", $CellContext`Ps4$Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028923862*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps8\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps4$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps8", " \[Rule] ", $CellContext`Ps4$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230289244633`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "9", "}"}]}],
  SequenceForm["Block ", {9}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028925063*^9}],

Cell[BoxData[
 RowBox[{"Ps9", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"Ps1", ",", "Ps4"}], "}"}]}]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230289255943`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps1$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps9", " \[Rule] ", $CellContext`Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028926132*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps4$Ps1$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps9", " \[Rule] ", $CellContext`Ps4$Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.72212302895511*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps4$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps9", " \[Rule] ", $CellContext`Ps4$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028956093*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "10", "}"}]}],
  SequenceForm["Block ", {10}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028957019*^9}],

Cell[BoxData[
 RowBox[{"Ps10", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"Ps1", ",", "Ps2", ",", "Ps3", ",", "Ps5", ",", "Ps5s1"}], 
   "}"}]}]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230289577007`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps1$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps1$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028958354*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps2$Ps1$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps2$Ps1$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028958976*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps2$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps2$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028987102*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps3$Ps1$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps3$Ps1$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028988793*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "Ps3$Ps2$Ps1$h", "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps3$Ps2$Ps1$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.72212302898941*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps3$Ps2$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps3$Ps2$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028990017*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps3$h", 
   "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps3$h, ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028990699*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps5$Ps1$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps5$Ps1$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230289913197`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "Ps5$Ps2$Ps1$h", "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps5$Ps2$Ps1$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123028991926*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "Ps5$Ps2$h",
    "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps5$Ps2$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.7221230289925423`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "Ps5s1$Ps1$h", "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps5s1$Ps1$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123029022213*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "Ps5s1$Ps2$Ps1$h", "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps5s1$Ps2$Ps1$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123029023094*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"Ps10\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "Ps5s1$Ps2$h", "\[InvisibleSpace]", "\<\": summation direction +\"\>"}],
  SequenceForm[
  "\t", "Ps10", " \[Rule] ", $CellContext`Ps5s1$Ps2$h, 
   ": summation direction +"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72101270625992*^9, 3.721012834043869*^9, 
  3.721616722788076*^9, 3.722051161361526*^9, 3.7220512438002872`*^9, 
  3.72206241285415*^9, 3.722123029023926*^9}]
}, Open  ]]
}, Closed]],

Cell["Set the homogeneous solutions:", "Text",
 CellChangeTimes->{{3.721012475528618*^9, 3.721012481825007*^9}, {
  3.721012681129743*^9, 3.7210126863461227`*^9}, {3.72101273833005*^9, 
  3.7210127454583607`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ps", "[", 
   RowBox[{"mSetSolution", ",", 
    RowBox[{"{", 
     RowBox[{"Ps1", "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"6", " ", "\[Nu]"}], "-", "7"}]], " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"\[Nu]", "-", "1"}], "]"}], "4"]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"3", " ", "\[Nu]"}], "-", "3"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"4", " ", "\[Nu]"}], "-", "4"}], "]"}]}]]}], "}"}], ",", 
    "\[Nu]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.721012747963151*^9, 3.721012760251239*^9}, {
  3.7220512500706663`*^9, 3.722051250213776*^9}}],

Cell["Now the master integrals can be computed:", "Text",
 CellChangeTimes->{{3.721012475528618*^9, 3.721012481825007*^9}, {
  3.721012681129743*^9, 3.7210126863461227`*^9}, {3.72101273833005*^9, 
  3.7210127454583607`*^9}, {3.721012892347253*^9, 3.721012899875389*^9}, {
  3.722051254492948*^9, 3.722051254596716*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ps", "[", 
  RowBox[{"mEvaluate", ",", "All", ",", 
   RowBox[{"2", "-", "\[Epsilon]"}], ",", "3", ",", "100"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Ps1", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
     "8.3775804095727819692337156887453410245257850650002821892665189128208437\
5009655732967475953424564551461906156403541948439225025166999903`98.\
69897000433603", "+", 
      RowBox[{
      "49.78631212928745788434953702818305881327647061228061872801856512502430\
7085607720309103293738497126659624281119865411969529891947011729063`98.\
30370867710296", " ", "\[Epsilon]"}], "+", 
      RowBox[{
      "141.5856030949035977215211846113170064952602214142676321605243467256086\
677435281286020632365585757161994732195722434941`97.86897965681368", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
      "255.7805376676523145343915255539179804035327839188454718619965683230040\
00645554136649448462443706010490761513518849446`97.40133804355354", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      8.3775804095727819692337156887453410245257850650002821892665189128208437\
5009655732967475953424564551461906156403541948439225025166999903`98.\
69897000433603, 
       49.78631212928745788434953702818305881327647061228061872801856512502430\
7085607720309103293738497126659624281119865411969529891947011729063`98.\
30370867710296, 
       141.5856030949035977215211846113170064952602214142676321605243467256086\
677435281286020632365585757161994732195722434941`97.86897965681368, 
       255.7805376676523145343915255539179804035327839188454718619965683230040\
00645554136649448462443706010490761513518849446`97.40133804355354}, 0, 4, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"Ps2", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{
      "-", "6.6928351627776986860754055322526394081407442266161621575547970038\
87401957968801945969716871502518622704696925253662631550907054470943335`98.\
67546307834526"}], "-", 
      RowBox[{
      "40.38171984684573795836938969342089913035908454043208657929961317797646\
6300664445400114095835149168110933151768050222811033214732547914992`98.\
29755124667646", " ", "\[Epsilon]"}], "-", 
      RowBox[{
      "117.5877025020540120444004797502755047440988340660356523218424182598741\
249435410269302536426704485624043757045002549723`97.87618646882707", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "-", 
      RowBox[{
      "220.9485711881151338519804349284441891362647610739808166170698846252698\
899735162758795352970954298132996500301913000248`97.42473172786063", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 
      0, {-6.69283516277769868607540553225263940814074422661616215755479700388\
7401957968801945969716871502518622704696925253662631550907054470943335`98.\
67546307834526, \
-40.38171984684573795836938969342089913035908454043208657929961317797646630066\
4445400114095835149168110933151768050222811033214732547914992`98.\
29755124667646, \
-117.5877025020540120444004797502755047440988340660356523218424182598741249435\
410269302536426704485624043757045002549723`97.87618646882707, \
-220.9485711881151338519804349284441891362647610739808166170698846252698899735\
162758795352970954298132996500301913000248`97.42473172786063}, 0, 4, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"Ps3", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
     "10.335425560099940058492105022367131734075096188628369231381512701268798\
305821902012522233677534295397624869706071232119734889568192530962`98.\
66669437108887", "+", 
      RowBox[{
      "70.44509194451695331486152138455350082278339897883790029502206486367555\
1447004674455933944037090383931779009495216996676243246558366770872`98.\
323915714482", " ", "\[Epsilon]"}], "+", 
      RowBox[{
      "248.2876478244094222820316259715556683076398605490627577907648505750099\
008371759240140084444884427105431960704891189469`97.96247654915743", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
      "630.7983333345363349504334037178853950889859481933274439328212174798630\
222772631512144219965782696934096524097748223231`97.61336612228793", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      10.335425560099940058492105022367131734075096188628369231381512701268798\
305821902012522233677534295397624869706071232119734889568192530962`98.\
66669437108887, 
       70.44509194451695331486152138455350082278339897883790029502206486367555\
1447004674455933944037090383931779009495216996676243246558366770872`98.\
323915714482, 
       248.2876478244094222820316259715556683076398605490627577907648505750099\
008371759240140084444884427105431960704891189469`97.96247654915743, 
       630.7983333345363349504334037178853950889859481933274439328212174798630\
222772631512144219965782696934096524097748223231`97.61336612228793}, 0, 4, 1],
     
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"Ps4", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
     "16.208961011681414326267273023232503862723029559512630357726494066612661\
972997936061064656107400245046848469388382876311647681672517321961`98.\
67730015833686", "+", 
      RowBox[{
      "113.9530319110027242171756304332889257924758314159077297253584519568244\
049512070089690278103238404208347275014514019734`98.3360201856092", " ", 
       "\[Epsilon]"}], "+", 
      RowBox[{
      "418.0465141556497300405092646559114817670432784076360808416479597508834\
709365207257517163449982219560740884579329546415`97.9830607699413", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
      "1113.702779270230896025625653220939348818361331143376373243278361153762\
0855999346803483920606011614018255321132619915864`97.64670502985742", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      16.208961011681414326267273023232503862723029559512630357726494066612661\
972997936061064656107400245046848469388382876311647681672517321961`98.\
67730015833686, 
       113.9530319110027242171756304332889257924758314159077297253584519568244\
049512070089690278103238404208347275014514019734`98.3360201856092, 
       418.0465141556497300405092646559114817670432784076360808416479597508834\
709365207257517163449982219560740884579329546415`97.9830607699413, 
       1113.702779270230896025625653220939348818361331143376373243278361153762\
0855999346803483920606011614018255321132619915864`97.64670502985742}, 0, 4, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"Ps5", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
     "5.1627412028908274465453763001461948373796112360834422301784384610739888\
54128427164389467573404316596248781981042352009498229865287765911`98.\
20097358406811", "+", 
      RowBox[{
      "31.\
327728847093557207018371645713145105657385379812703917472495431237607442388645\
758299291165753607060495482774197937624920143756722149695`97.83272883952512", 
       " ", "\[Epsilon]"}], "+", 
      RowBox[{
      "91.99389155446579173119969774580715700052233406577194383134110740107001\
96565223015496953394045836657025138268893222446`97.4186764729209", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
      "175.1184149238421821147419706550100990940285864966182750604368387194820\
844373760318671500419571274655233593287722700201`96.97476761156732", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      5.1627412028908274465453763001461948373796112360834422301784384610739888\
54128427164389467573404316596248781981042352009498229865287765911`98.\
20097358406811, 
       31.32772884709355720701837164571314510565738537981270391747249543123760\
7442388645758299291165753607060495482774197937624920143756722149695`97.\
83272883952512, 
       91.99389155446579173119969774580715700052233406577194383134110740107001\
96565223015496953394045836657025138268893222446`97.4186764729209, 
       175.1184149238421821147419706550100990940285864966182750604368387194820\
844373760318671500419571274655233593287722700201`96.97476761156732}, 0, 4, 1],
     
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"Ps5s1", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
     "0.0062150712523668685300113100238368427856108792713151292247778453929674\
73472273945713643187982865593600924398615508099046368179678599864`98.\
09212926906757", "+", 
      RowBox[{
      "0.045701895224914032119057161240080712921506804016430113701773038330463\
055456102046855478152237974370511134750726484311475433693778491414`97.\
79311193373347", " ", "\[Epsilon]"}], "+", 
      RowBox[{
      "0.164439696046898630324982471777636162705477368539190668211604176393889\
848097237406288441578101495515406550708902006810890226017502392979`97.\
44907219038396", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
      "0.385083801545207235849373809193112943973996515771604470530630190677740\
53833982702230215600853088557907074124003038593203611699800356285`97.\
07194033639028", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      0.0062150712523668685300113100238368427856108792713151292247778453929674\
73472273945713643187982865593600924398615508099046368179678599864`98.\
09212926906757, 
       0.045701895224914032119057161240080712921506804016430113701773038330463\
055456102046855478152237974370511134750726484311475433693778491414`97.\
79311193373347, 
       0.164439696046898630324982471777636162705477368539190668211604176393889\
848097237406288441578101495515406550708902006810890226017502392979`97.\
44907219038396, 
       0.385083801545207235849373809193112943973996515771604470530630190677740\
53833982702230215600853088557907074124003038593203611699800356285`97.\
07194033639028}, 0, 4, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"Ps6", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
     "6.2551408178191266709456930086625512100366923770593102717915259791320399\
08518784360959193495586408561025739057203649192808587862222428597`97.\
47979808310475", "+", 
      RowBox[{
      "38.93430448078647769280084213982477453998368154116329750038397561350571\
24447472854191788788447856140371233782706930775`97.1299023272364", " ", 
       "\[Epsilon]"}], "+", 
      RowBox[{
      "118.3182764561066808320199989140474570710473064494804596654473776008655\
583626994703257678937395935295189874149444460491`96.73405613879791", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
      "236.1363355795678597244164345235754418352814425231377898367025642092290\
977121242666008466004718320680606254569123842401`96.31192643000848", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      6.2551408178191266709456930086625512100366923770593102717915259791320399\
08518784360959193495586408561025739057203649192808587862222428597`97.\
47979808310475, 
       38.93430448078647769280084213982477453998368154116329750038397561350571\
24447472854191788788447856140371233782706930775`97.1299023272364, 
       118.3182764561066808320199989140474570710473064494804596654473776008655\
583626994703257678937395935295189874149444460491`96.73405613879791, 
       236.1363355795678597244164345235754418352814425231377898367025642092290\
977121242666008466004718320680606254569123842401`96.31192643000848}, 0, 4, 1],
     
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"Ps7", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{
      "-", "4.3324211554033667301086049882701533805180382394030000617914994649\
72337825525229328962873805715188508900515673137777436795926524535312443`98.\
24712769199004"}], "-", 
      RowBox[{
      "27.18999591491717337269526436885236256260832083493312196367868797113830\
38416063495557914557158912691474109100417600145`97.83108650260714", " ", 
       "\[Epsilon]"}], "-", 
      RowBox[{
      "84.44517153680691358573437882303018057763683608491711348156072821743836\
16925921988828261456205603201054959305574491777`97.39502968305787", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "-", 
      RowBox[{
      "177.3509173200981412692290965612806431956742430762603610803552023463937\
071982103204849085273345533019081899357392465439`96.95335847610056", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 
      0, {-4.33242115540336673010860498827015338051803823940300006179149946497\
2337825525229328962873805715188508900515673137777436795926524535312443`98.\
24712769199004, \
-27.18999591491717337269526436885236256260832083493312196367868797113830384160\
63495557914557158912691474109100417600145`97.83108650260714, \
-84.44517153680691358573437882303018057763683608491711348156072821743836169259\
21988828261456205603201054959305574491777`97.39502968305787, \
-177.3509173200981412692290965612806431956742430762603610803552023463937071982\
103204849085273345533019081899357392465439`96.95335847610056}, 0, 4, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"Ps8", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{
      "-", "12.750820199386727219280887918476483603345862776169791273062185153\
59312467223391768690764585306271328762265042247460042357190470426364008`98.\
20249826885261"}], "-", 
      RowBox[{
      "90.58755666436257956015385273556671270642504131299762780356713468722303\
22529253547585635825582094681027788420728749108`97.87722828424202", " ", 
       "\[Epsilon]"}], "-", 
      RowBox[{
      "337.1794370482204013235315869670883812181728333416122644864388027376488\
206093845720259997826807879121171536860362247592`97.53615241940123", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "-", 
      RowBox[{
      "915.2315771385043678624064697788830979939697346758282574624460803777760\
891600171671067308493446571860995394585858097699`97.21054073052187", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 
      0, {-12.7508201993867272192808879184764836033458627761697912730621851535\
9312467223391768690764585306271328762265042247460042357190470426364008`98.\
20249826885261, \
-90.58755666436257956015385273556671270642504131299762780356713468722303225292\
53547585635825582094681027788420728749108`97.87722828424202, \
-337.1794370482204013235315869670883812181728333416122644864388027376488206093\
845720259997826807879121171536860362247592`97.53615241940123, \
-915.2315771385043678624064697788830979939697346758282574624460803777760891600\
171671067308493446571860995394585858097699`97.21054073052187}, 0, 4, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"Ps9", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{
      "-", "17.992936591510183705398653978234407800294625129949909479779130405\
265302397819547357743926181783480465154572446809993021213842592924362993`97.\
9570983591329"}], "-", 
      RowBox[{
      "129.0545994782789679442219352814804791333970679714530613220948526150510\
380961284778353206973818921807007218513242667312`97.62636071453733", " ", 
       "\[Epsilon]"}], "-", 
      RowBox[{
      "485.9398351153253356069111228118048639028449986504964850552924818260213\
552481521723818929731786050686285531801962189538`97.28300571521943", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "-", 
      RowBox[{
      "1335.724815914040642484068824805037674593374021033965276415689863765921\
732377439326963047693043604843598240333211183569`96.9563706953927", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 
      0, {-17.9929365915101837053986539782344078002946251299499094797791304052\
65302397819547357743926181783480465154572446809993021213842592924362993`97.\
9570983591329, \
-129.0545994782789679442219352814804791333970679714530613220948526150510380961\
284778353206973818921807007218513242667312`97.62636071453733, \
-485.9398351153253356069111228118048639028449986504964850552924818260213552481\
521723818929731786050686285531801962189538`97.28300571521943, \
-1335.724815914040642484068824805037674593374021033965276415689863765921732377\
439326963047693043604843598240333211183569`96.9563706953927}, 0, 4, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"Ps10", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{
      "-", "8.0501852497486954431301271053704313516693148748467385196257558948\
01072631841973194990680064523962235220914380252220770127973144479266308`97.\
94883980312062"}], "-", 
      RowBox[{
      "55.42582699934281716275689451729165208959604680392101865498618790692010\
78383646358155584152111638089979859662676689713`97.61116138718864", " ", 
       "\[Epsilon]"}], "-", 
      RowBox[{
      "198.2254741114403128415888862455909502908845592851121321150811092719188\
961623897773951016439449813895757414620050713981`97.2534287324482", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "-", 
      RowBox[{
      "513.7337450526738400023906243460545175984048234316283105952388419532471\
09576891825500867817334487637290148262183792243`96.90813316833136", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "4"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 
      0, {-8.05018524974869544313012710537043135166931487484673851962575589480\
1072631841973194990680064523962235220914380252220770127973144479266308`97.\
94883980312062, \
-55.42582699934281716275689451729165208959604680392101865498618790692010783836\
46358155584152111638089979859662676689713`97.61116138718864, \
-198.2254741114403128415888862455909502908845592851121321150811092719188961623\
897773951016439449813895757414620050713981`97.2534287324482, \
-513.7337450526738400023906243460545175984048234316283105952388419532471095768\
91825500867817334487637290148262183792243`96.90813316833136}, 0, 4, 1],
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7220512638879128`*^9, 3.722062423454653*^9, 
  3.722123037748719*^9}]
}, Closed]],

Cell["Remove all objects:", "Text",
 CellChangeTimes->{{3.721012475528618*^9, 3.721012481825007*^9}, {
  3.721012681129743*^9, 3.7210126863461227`*^9}, {3.72101273833005*^9, 
  3.7210127454583607`*^9}, {3.721012892347253*^9, 3.721012899875389*^9}, {
  3.721013476854995*^9, 3.7210134787028837`*^9}, {3.721013538311327*^9, 
  3.721013540815446*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ps", "[", "mPurge", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.72101354242159*^9, 3.7210135440157347`*^9}, {
  3.721616753877706*^9, 3.721616754429941*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Example 2:",
  FontSlant->"Italic"],
 " Four-loop fully massive tadpoles"
}], "Section",
 CellChangeTimes->{{3.721012314007924*^9, 3.721012335776095*^9}, {
  3.72101245207259*^9, 3.7210124574086037`*^9}, {3.721013091932517*^9, 
  3.721013097764409*^9}, {3.721013632913149*^9, 3.721013643864284*^9}, {
  3.721093966301939*^9, 3.721093967288827*^9}}],

Cell["Load the matrix with recurrence relations:", "Text",
 CellChangeTimes->{{3.721012475528618*^9, 3.721012481825007*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"<<", "\"\<tDRR\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{
    SuperscriptBox["\[Nu]", "4"], "mat"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7210124948664913`*^9, 3.72101250631323*^9}, {
  3.7210134650069647`*^9, 3.7210134654067793`*^9}, {3.721091338220854*^9, 
  3.721091342500916*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixPlot", "[", "mat", "]"}]], "Input",
 CellChangeTimes->{{3.721012654028014*^9, 3.721012658754294*^9}}],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJxTTMoPSmVmYGDggmIQGwI+2GOnH9gzYAWj4sNDnNR4x6WeWjS17B1p4Ulr
94+mE9r6Z9S/xLlzsKXDgcq/A+1eyumHVSLr3B/eQvPfwLuL2jQA2rEA2w==

   "], {{0, 0}, {10, 10}}, {0, 1}],
  Frame->True,
  FrameLabel->{None, None},
  FrameTicks->{{{{9.5, 
       FormBox["1", TraditionalForm]}, {8.5, 
       FormBox["2", TraditionalForm]}, {7.5, 
       FormBox["3", TraditionalForm]}, {6.5, 
       FormBox["4", TraditionalForm]}, {5.5, 
       FormBox["5", TraditionalForm]}, {4.5, 
       FormBox["6", TraditionalForm]}, {3.5, 
       FormBox["7", TraditionalForm]}, {2.5, 
       FormBox["8", TraditionalForm]}, {1.5, 
       FormBox["9", TraditionalForm]}, {0.5, 
       FormBox["10", TraditionalForm]}}, {{9.5, 
       FormBox["1", TraditionalForm]}, {8.5, 
       FormBox["2", TraditionalForm]}, {7.5, 
       FormBox["3", TraditionalForm]}, {6.5, 
       FormBox["4", TraditionalForm]}, {5.5, 
       FormBox["5", TraditionalForm]}, {4.5, 
       FormBox["6", TraditionalForm]}, {3.5, 
       FormBox["7", TraditionalForm]}, {2.5, 
       FormBox["8", TraditionalForm]}, {1.5, 
       FormBox["9", TraditionalForm]}, {0.5, 
       FormBox["10", TraditionalForm]}}}, {{{0.5, 
       FormBox["1", TraditionalForm]}, {1.5, 
       FormBox["2", TraditionalForm]}, {2.5, 
       FormBox["3", TraditionalForm]}, {3.5, 
       FormBox["4", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {5.5, 
       FormBox["6", TraditionalForm]}, {6.5, 
       FormBox["7", TraditionalForm]}, {7.5, 
       FormBox["8", TraditionalForm]}, {8.5, 
       FormBox["9", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}}, {{0.5, 
       FormBox["1", TraditionalForm]}, {1.5, 
       FormBox["2", TraditionalForm]}, {2.5, 
       FormBox["3", TraditionalForm]}, {3.5, 
       FormBox["4", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {5.5, 
       FormBox["6", TraditionalForm]}, {6.5, 
       FormBox["7", TraditionalForm]}, {7.5, 
       FormBox["8", TraditionalForm]}, {8.5, 
       FormBox["9", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultPlotStyle" -> Automatic, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05]}]], "Output",
 CellChangeTimes->{3.7219718219081373`*^9, 3.722062445835436*^9, 
  3.72212305330797*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining functions for homogeneous solutions", "Subsection",
 CellChangeTimes->{{3.721090079444303*^9, 3.7210900875242863`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T4homo1", "[", 
    RowBox[{"\[Nu]_", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]_", ",", "o_Integer"}], "}"}], ",", "p_Integer"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"\[Nu]0", "=", 
        RowBox[{"\[Nu]", "/.", "\[VeryThinSpace]", 
         RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}]}], ",", 
       RowBox[{"oc", "=", "o"}], ",", "f41", ",", 
       RowBox[{"res", "=", 
        RowBox[{"{", "0", "}"}]}], ",", "c1", ",", "c2", ",", "exp1", ",", 
       "exp2", ",", "sd1", ",", "sd2", ",", 
       RowBox[{"Nt", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"6.9", "p"}], "+", "20"}], "]"}]}], ",", 
       RowBox[{"num", "=", 
        RowBox[{
         RowBox[{"-", "7"}], " ", 
         SqrtBox[
          FractionBox["5", "6"]], 
         FractionBox[
          RowBox[{" ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["3", "4"], "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "4"], "]"}], "2"]]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
         RowBox[{"\[Nu]0", "\[GreaterEqual]", "1"}], "&&", 
         RowBox[{"MatchQ", "[", 
          RowBox[{
           RowBox[{"FractionalPart", "[", "\[Nu]0", "]"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "|", 
            FractionBox["1", "3"], "|", 
            FractionBox["2", "3"]}]}], "]"}]}], ",", 
        RowBox[{"oc", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
         RowBox[{"\[Nu]0", "\[GreaterEqual]", "1"}], "&&", 
         RowBox[{"MatchQ", "[", 
          RowBox[{
           RowBox[{"FractionalPart", "[", "\[Nu]0", "]"}], ",", "0"}], 
          "]"}]}], ",", 
        RowBox[{"oc", "-=", "3"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c1", "[", 
        RowBox[{"-", "2"}], "]"}], "=", 
       RowBox[{
        RowBox[{"c2", "[", 
         RowBox[{"-", "2"}], "]"}], "=", 
        RowBox[{
         RowBox[{"c1", "[", 
          RowBox[{"-", "1"}], "]"}], "=", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{"-", "1"}], "]"}], "=", "0"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c1", "[", "0", "]"}], "=", 
       RowBox[{"N", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["25", "8"], ")"}], 
          RowBox[{"-", 
           FractionBox["5", "4"]}]], ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"2", " ", "p"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c2", "[", "0", "]"}], "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["25", "8"], ")"}], 
           RowBox[{"-", 
            FractionBox["7", "4"]}]], "num"}], ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"2", " ", "p"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c1", "[", "n_Integer", "]"}], ":=", 
       RowBox[{
        RowBox[{"c1", "[", "n", "]"}], "=", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5197", "-", 
             RowBox[{"13176", " ", "n"}], "+", 
             RowBox[{"8784", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           RowBox[{"c1", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
          RowBox[{"2880", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"12", " ", "n"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"12", " ", "n"}]}], ")"}], " ", 
           RowBox[{"c1", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
          RowBox[{"72", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c2", "[", "n_Integer", "]"}], ":=", 
       RowBox[{
        RowBox[{"c2", "[", "n", "]"}], "=", 
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"12", " ", "n"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"12", " ", "n"}]}], ")"}], " ", 
           RowBox[{"c2", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
          RowBox[{"72", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"805", "-", 
             RowBox[{"4392", " ", "n"}], "+", 
             RowBox[{"8784", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           RowBox[{"c2", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
          RowBox[{"2880", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sd1", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Nu]", "-", 
           FractionBox["5", "4"], "-", "n"}]], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}]}], ";", 
      
      RowBox[{"sd2", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Nu]", "-", 
           FractionBox["7", "4"], "-", "n"}]], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exp1", "[", "n_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Nu]0", "-", 
           FractionBox["5", "4"], "-", "n"}], "===", "0"}], ",", 
         RowBox[{"Series", "[", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"\[Nu]", "-", 
             FractionBox["5", "4"], "-", "n"}]], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}], ",", 
         "sd1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exp2", "[", "n_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Nu]0", "-", 
           FractionBox["7", "4"], "-", "n"}], "===", "0"}], ",", 
         RowBox[{"Series", "[", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"\[Nu]", "-", 
             FractionBox["7", "4"], "-", "n"}]], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}], ",", 
         "sd2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"res", ",", 
          RowBox[{
           RowBox[{"Last", "[", "res", "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["25", "8"], ")"}], 
             RowBox[{"-", "n"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"c1", "[", "n", "]"}], " ", 
               RowBox[{"exp1", "[", "n", "]"}]}], "+", 
              RowBox[{
               RowBox[{"c2", "[", "n", "]"}], " ", 
               RowBox[{"exp2", "[", "n", "]"}]}]}], ")"}]}]}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "Nt"}], "}"}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"f41", "=", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["125", "64"], ")"}], "\[Nu]"], 
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "\[Nu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["4", "3"], "-", "\[Nu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "3"], "-", "\[Nu]"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "\[Nu]"}], "]"}], "4"]]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"f41", " ", 
         RowBox[{"ConvergenceAccelerate", "[", 
          RowBox[{"res", ",", 
           RowBox[{"Floor", "[", 
            RowBox[{"0.07", "Nt"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ",", "p"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.721090119785411*^9, 3.721090178402122*^9}, {
   3.72109025894877*^9, 3.721090372659007*^9}, {3.721090415081934*^9, 
   3.721090695510356*^9}, {3.721090726364098*^9, 3.7210907333016872`*^9}, 
   3.72109200982938*^9, {3.7210932024760857`*^9, 3.721093203101047*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T4homo2", "[", 
    RowBox[{"\[Nu]_", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]_", ",", "o_Integer"}], "}"}], ",", "p_Integer"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"\[Nu]0", "=", 
        RowBox[{"\[Nu]", "/.", "\[VeryThinSpace]", 
         RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}]}], ",", 
       RowBox[{"oc", "=", "o"}], ",", "f42", ",", 
       RowBox[{"res", "=", 
        RowBox[{"{", "0", "}"}]}], ",", "c1", ",", "c2", ",", "exp1", ",", 
       "exp2", ",", "sd1", ",", "sd2", ",", 
       RowBox[{"Nt", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"6.9", "p"}], "+", "20"}], "]"}]}], ",", 
       RowBox[{"num", "=", 
        RowBox[{
         RowBox[{"-", "7"}], " ", 
         SqrtBox[
          FractionBox["5", "6"]], 
         FractionBox[
          RowBox[{" ", 
           SuperscriptBox[
            RowBox[{"Gamma", "[", 
             FractionBox["3", "4"], "]"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            FractionBox["1", "4"], "]"}], "2"]]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
         RowBox[{"\[Nu]0", "\[GreaterEqual]", "1"}], "&&", 
         RowBox[{"MatchQ", "[", 
          RowBox[{
           RowBox[{"FractionalPart", "[", "\[Nu]0", "]"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "|", 
            FractionBox["3", "4"]}]}], "]"}]}], ",", 
        RowBox[{"oc", "++"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
         RowBox[{"\[Nu]0", "\[LessEqual]", 
          FractionBox["1", "4"]}], "&&", 
         RowBox[{"MatchQ", "[", 
          RowBox[{
           RowBox[{"FractionalPart", "[", "\[Nu]0", "]"}], ",", 
           RowBox[{
            FractionBox["1", "4"], "|", 
            RowBox[{"-", 
             FractionBox["3", "4"]}]}]}], "]"}]}], ",", 
        RowBox[{"oc", "--"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
         RowBox[{"\[Nu]0", "\[GreaterEqual]", "1"}], "&&", 
         RowBox[{"MatchQ", "[", 
          RowBox[{
           RowBox[{"FractionalPart", "[", "\[Nu]0", "]"}], ",", "0"}], 
          "]"}]}], ",", 
        RowBox[{"oc", "-=", "3"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c1", "[", 
        RowBox[{"-", "2"}], "]"}], "=", 
       RowBox[{
        RowBox[{"c2", "[", 
         RowBox[{"-", "2"}], "]"}], "=", 
        RowBox[{
         RowBox[{"c1", "[", 
          RowBox[{"-", "1"}], "]"}], "=", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{"-", "1"}], "]"}], "=", "0"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c1", "[", "0", "]"}], "=", 
       RowBox[{"N", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["25", "8"], ")"}], 
          RowBox[{"-", 
           FractionBox["5", "4"]}]], ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"2", " ", "p"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c2", "[", "0", "]"}], "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["25", "8"], ")"}], 
           RowBox[{"-", 
            FractionBox["7", "4"]}]], "num"}], ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"2", " ", "p"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c1", "[", "n_Integer", "]"}], ":=", 
       RowBox[{
        RowBox[{"c1", "[", "n", "]"}], "=", 
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"12", " ", "n"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13"}], "+", 
             RowBox[{"12", " ", "n"}]}], ")"}], " ", 
           RowBox[{"c1", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
          RowBox[{"72", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5197", "-", 
             RowBox[{"13176", " ", "n"}], "+", 
             RowBox[{"8784", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           RowBox[{"c1", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
          RowBox[{"2880", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c2", "[", "n_Integer", "]"}], ":=", 
       RowBox[{
        RowBox[{"c2", "[", "n", "]"}], "=", 
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"12", " ", "n"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"12", " ", "n"}]}], ")"}], " ", 
           RowBox[{"c2", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
          RowBox[{"72", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "n"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"805", "-", 
             RowBox[{"4392", " ", "n"}], "+", 
             RowBox[{"8784", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           RowBox[{"c2", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
          RowBox[{"2880", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sd1", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "-", "\[Nu]", "-", 
           FractionBox["5", "4"], "-", "n"}]], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}]}], ";", 
      
      RowBox[{"sd2", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", "-", "\[Nu]", "-", 
           FractionBox["7", "4"], "-", "n"}]], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exp1", "[", "n_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "-", "\[Nu]0", "-", 
           FractionBox["5", "4"], "-", "n"}], "===", "0"}], ",", 
         RowBox[{"Series", "[", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "-", "\[Nu]", "-", 
             FractionBox["5", "4"], "-", "n"}]], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}], ",", 
         "sd1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exp2", "[", "n_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "-", "\[Nu]0", "-", 
           FractionBox["7", "4"], "-", "n"}], "===", "0"}], ",", 
         RowBox[{"Series", "[", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "-", "\[Nu]", "-", 
             FractionBox["7", "4"], "-", "n"}]], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}], ",", 
         "sd2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"res", ",", 
          RowBox[{
           RowBox[{"Last", "[", "res", "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["25", "8"], ")"}], 
             RowBox[{"-", "n"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"c1", "[", "n", "]"}], " ", 
               RowBox[{"exp1", "[", "n", "]"}]}], "+", 
              RowBox[{
               RowBox[{"c2", "[", "n", "]"}], " ", 
               RowBox[{"exp2", "[", "n", "]"}]}]}], ")"}]}]}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "Nt"}], "}"}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"f42", "=", 
       RowBox[{
        FractionBox["625", "64"], 
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "\[Nu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["7", "4"], "-", "\[Nu]"}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "\[Nu]"}], "]"}], "4"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], "+", "\[Nu]"}], "]"}]}]]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"f42", " ", 
         RowBox[{"ConvergenceAccelerate", "[", 
          RowBox[{"res", ",", 
           RowBox[{"Floor", "[", 
            RowBox[{"0.07", "Nt"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ",", "p"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.72109071733235*^9, 3.721090739653825*^9}, {
   3.7210908217293386`*^9, 3.721090869181827*^9}, {3.721090958038987*^9, 
   3.721090973763525*^9}, {3.7210910539409447`*^9, 3.7210910821758757`*^9}, 
   3.721092013365766*^9, {3.721093198439385*^9, 3.721093198981571*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"T9homo1", "[", 
    RowBox[{"\[Nu]_", ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]_", ",", "o_Integer"}], "}"}], ",", "p_Integer"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"\[Nu]0", "=", 
        RowBox[{"\[Nu]", "/.", "\[VeryThinSpace]", 
         RowBox[{"\[Epsilon]", "\[Rule]", "0"}]}]}], ",", 
       RowBox[{"oc", "=", "o"}], ",", "f91", ",", 
       RowBox[{"res", "=", 
        RowBox[{"{", "0", "}"}]}], ",", "c1", ",", "c2", ",", "exp1", ",", 
       "exp2", ",", "sd1", ",", "sd2", ",", 
       RowBox[{"Nt", "=", 
        RowBox[{"Floor", "[", 
         RowBox[{
          RowBox[{"3", "p"}], "+", "20"}], "]"}]}], ",", 
       RowBox[{"num", "=", 
        FractionBox["7", "18"]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
         RowBox[{"\[Nu]0", "\[GreaterEqual]", 
          FractionBox["3", "2"]}], "&&", 
         RowBox[{"MatchQ", "[", 
          RowBox[{
           RowBox[{"FractionalPart", "[", "\[Nu]0", "]"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "|", 
            FractionBox["1", "3"]}]}], "]"}]}], ",", 
        RowBox[{"oc", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Nu]0", "\[Element]", "Reals"}], "&&", 
         RowBox[{"\[Nu]0", "\[GreaterEqual]", "1"}], "&&", 
         RowBox[{"MatchQ", "[", 
          RowBox[{
           RowBox[{"FractionalPart", "[", "\[Nu]0", "]"}], ",", "0"}], 
          "]"}]}], ",", 
        RowBox[{"oc", "-=", "2"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Nu]0", "\[Equal]", "1"}], ",", 
        RowBox[{"oc", "--"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Nu]0", "\[Equal]", 
          FractionBox["17", "13"]}], "||", 
         RowBox[{"\[Nu]0", "\[Equal]", 
          FractionBox["3", "2"]}]}], ",", 
        RowBox[{"oc", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c1", "[", 
        RowBox[{"-", "2"}], "]"}], "=", 
       RowBox[{
        RowBox[{"c2", "[", 
         RowBox[{"-", "2"}], "]"}], "=", 
        RowBox[{
         RowBox[{"c1", "[", 
          RowBox[{"-", "1"}], "]"}], "=", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{"-", "1"}], "]"}], "=", "0"}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c1", "[", "0", "]"}], "=", 
       RowBox[{"N", "[", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "54"], " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{"13", " ", 
               SqrtBox["13"]}]}], ")"}]}], ")"}], 
          RowBox[{"-", "2"}]], ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"2", " ", "p"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c2", "[", "0", "]"}], "=", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "54"], " ", 
             RowBox[{"(", 
              RowBox[{"35", "+", 
               RowBox[{"13", " ", 
                SqrtBox["13"]}]}], ")"}]}], ")"}], 
           RowBox[{
            RowBox[{"-", "8"}], "/", "3"}]], "num"}], ",", 
         RowBox[{"Floor", "[", 
          RowBox[{"2", " ", "p"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c1", "[", "n_Integer", "]"}], ":=", 
       RowBox[{
        RowBox[{"c1", "[", "n", "]"}], "=", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"3", " ", "n"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"13", " ", "n"}]}], ")"}], " ", 
           RowBox[{"c1", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
          RowBox[{"3", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", "n"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"13", " ", "n"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "120"}], "+", 
             RowBox[{"691", " ", "n"}], "-", 
             RowBox[{"1050", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"455", " ", 
              SuperscriptBox["n", "3"]}]}], ")"}], " ", 
           RowBox[{"c1", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
          RowBox[{"9", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", "n"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "17"}], "+", 
             RowBox[{"13", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"c2", "[", "n_Integer", "]"}], ":=", 
       RowBox[{
        RowBox[{"c2", "[", "n", "]"}], "=", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"3", " ", "n"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "n"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", 
             RowBox[{"39", " ", "n"}]}], ")"}], " ", 
           RowBox[{"c2", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], "]"}]}], 
          RowBox[{"9", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "n"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "25"}], "+", 
             RowBox[{"39", " ", "n"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"238", "-", 
             RowBox[{"2763", " ", "n"}], "-", 
             RowBox[{"3780", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"12285", " ", 
              SuperscriptBox["n", "3"]}]}], ")"}], " ", 
           RowBox[{"c2", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "n"}], "]"}]}], 
          RowBox[{"81", " ", "n", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "n"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "25"}], "+", 
             RowBox[{"39", " ", "n"}]}], ")"}]}]]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sd1", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Nu]", "-", "2", "-", "n"}]], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}]}], ";", 
      
      RowBox[{"sd2", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[Nu]", "-", 
           FractionBox["8", "3"], "-", "n"}]], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exp1", "[", "n_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Nu]0", "-", "2", "-", "n"}], "===", "0"}], ",", 
         RowBox[{"Series", "[", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"\[Nu]", "-", "2", "-", "n"}]], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}], ",", 
         "sd1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"exp2", "[", "n_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Nu]0", "-", 
           FractionBox["8", "3"], "-", "n"}], "===", "0"}], ",", 
         RowBox[{"Series", "[", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"\[Nu]", "-", 
             FractionBox["8", "3"], "-", "n"}]], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "oc"}], "}"}]}], "]"}], ",", 
         "sd2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"res", ",", 
          RowBox[{
           RowBox[{"Last", "[", "res", "]"}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "54"], " ", 
               RowBox[{"(", 
                RowBox[{"35", "+", 
                 RowBox[{"13", " ", 
                  SqrtBox["13"]}]}], ")"}]}], ")"}], 
             RowBox[{"-", "n"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Nu]", "-", "1"}], ")"}], " ", 
                  RowBox[{"c1", "[", 
                   RowBox[{"n", "+", "1"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", "\[Nu]"}], "-", "7"}], ")"}], " ", 
                  RowBox[{"c1", "[", "n", "]"}]}]}], ")"}], " ", 
               RowBox[{"exp1", "[", "n", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Nu]", "-", "1"}], ")"}], " ", 
                  RowBox[{"c2", "[", 
                   RowBox[{"n", "+", "1"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", "\[Nu]"}], "-", "7"}], ")"}], " ", 
                  RowBox[{"c2", "[", "n", "]"}]}]}], ")"}], " ", 
               RowBox[{"exp2", "[", "n", "]"}]}]}], ")"}]}]}]}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"-", "1"}], ",", "Nt"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"f91", "=", 
       RowBox[{
        FractionBox[
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "54"], " ", 
             RowBox[{"(", 
              RowBox[{"35", "+", 
               RowBox[{"13", " ", 
                SqrtBox["13"]}]}], ")"}]}], ")"}], "\[Nu]"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Nu]"}], "-", "3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13", " ", "\[Nu]"}], "-", "17"}], ")"}]}]], 
        FractionBox[
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", 
            RowBox[{"2", " ", "\[Nu]"}]}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", "\[Nu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["7", "3"], "-", "\[Nu]"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "\[Nu]"}], "]"}], "4"]]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"f91", " ", 
         RowBox[{"ConvergenceAccelerate", "[", 
          RowBox[{"res", ",", 
           RowBox[{"Floor", "[", 
            RowBox[{"0.21", "Nt"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"4", "/", "3"}]}], "}"}]}], "]"}]}], ",", "p"}], 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7210926924500837`*^9, 3.721093044999178*^9}, {
  3.721093175270646*^9, 3.721093175991829*^9}, {3.721097464440699*^9, 
  3.721097466248152*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Defining objects for homogeneous solutions", "Subsection",
 CellChangeTimes->{{3.721090079444303*^9, 3.7210900875242863`*^9}, {
  3.721091089539009*^9, 3.721091090171131*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ONew", "[", 
   RowBox[{"T4$hf", ",", "TFunction", ",", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", "\[Epsilon]", ",", "o", ",", "p"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       FractionBox["16", 
        RowBox[{"5", 
         SqrtBox["\[Pi]"]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["2", "15"], ")"}], 
        RowBox[{"1", "/", "4"}]], 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["1", "4"], "]"}], "2"], " ", 
       RowBox[{"T4homo1", "[", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "o"}], "}"}], ",", "p"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["125", "256"], ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["125", "256"], ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ",", "0"}], "}"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ONew", "[", 
   RowBox[{
   "T4$h", ",", "TRecurrence", ",", "T4$hf", ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Nu]"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "+", 
           RowBox[{"549", " ", 
            SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1125", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Nu]", "3"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Nu]", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Nu]", "5"]}], "+", 
           SuperscriptBox["\[Nu]", "6"]}], ")"}]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "\[Nu]"}]}], ")"}]}]]}], ",", "0"}], "}"}], ",", 
    "\[Nu]", ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["125", "256"], ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["125", "256"], ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ",", "0"}], "}"}], ",", 
    FractionBox["3", "10"]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7210911170203457`*^9, 3.72109120970817*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ONew", "[", 
   RowBox[{"T9$hf", ",", "TFunction", ",", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Nu]", ",", "\[Epsilon]", ",", "o", ",", "p"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"]}], 
         RowBox[{"3", " ", 
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}]}]]}], " ", 
       RowBox[{"T9homo1", "[", 
        RowBox[{"\[Nu]", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "o"}], "}"}], ",", "p"}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "216"], " ", 
       RowBox[{"(", 
        RowBox[{"35", "+", 
         RowBox[{"13", " ", 
          SqrtBox["13"]}]}], ")"}]}], ",", 
      RowBox[{"-", 
       FractionBox["3", "2"]}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "216"], " ", 
       RowBox[{"(", 
        RowBox[{"35", "+", 
         RowBox[{"13", " ", 
          SqrtBox["13"]}]}], ")"}]}], ",", 
      RowBox[{"-", 
       FractionBox["3", "2"]}], ",", "0"}], "}"}]}], "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ONew", "[", 
   RowBox[{
   "T9$h", ",", "TRecurrence", ",", "T9$hf", ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Nu]"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"65", " ", "\[Nu]"}], "+", 
           RowBox[{"412", " ", 
            SuperscriptBox["\[Nu]", "2"]}], "-", 
           RowBox[{"980", " ", 
            SuperscriptBox["\[Nu]", "3"]}], "+", 
           RowBox[{"455", " ", 
            SuperscriptBox["\[Nu]", "4"]}]}], ")"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Nu]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Nu]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "-", 
           RowBox[{"28", " ", "\[Nu]"}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]]}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[Nu]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Nu]"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"2", " ", "\[Nu]"}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[Nu]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Nu]"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[Nu]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"13", "-", 
           RowBox[{"28", " ", "\[Nu]"}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]]}], ",", "0"}], "}"}], 
    ",", "\[Nu]", ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "216"], " ", 
       RowBox[{"(", 
        RowBox[{"35", "+", 
         RowBox[{"13", " ", 
          SqrtBox["13"]}]}], ")"}]}], ",", 
      RowBox[{"-", 
       FractionBox["3", "2"]}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "216"], " ", 
       RowBox[{"(", 
        RowBox[{"35", "+", 
         RowBox[{"13", " ", 
          SqrtBox["13"]}]}], ")"}]}], ",", 
      RowBox[{"-", 
       FractionBox["3", "2"]}], ",", "0"}], "}"}], ",", 
    FractionBox["21", "25"]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7210911170203457`*^9, 3.72109120970817*^9}, {
   3.7210933379383907`*^9, 3.721093371783718*^9}, 3.721097127243678*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Creating the objects hierarchy", "Subsection",
 CellChangeTimes->{{3.721090079444303*^9, 3.7210900875242863`*^9}, {
  3.721091089539009*^9, 3.721091090171131*^9}, {3.7210912161074533`*^9, 
  3.721091225275078*^9}, {3.7210915189090014`*^9, 3.721091523612904*^9}, {
  3.7210949909128323`*^9, 3.721094991139503*^9}, {3.722064106373744*^9, 
  3.722064106538918*^9}, {3.722123717537108*^9, 3.722123718273341*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CreateMasters", "[", 
   RowBox[{"\"\<T\>\"", ",", "mat", ",", "\[Nu]", ",", 
    RowBox[{"Append", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"T4", "\[Rule]", "T4$h"}], ",", 
       RowBox[{"T9", "\[Rule]", "T9$h"}]}], "}"}]}]}], "]"}], ";"}]], "Input",\

 CellChangeTimes->{{3.7210912268038*^9, 3.7210912465005083`*^9}, {
  3.721093379237645*^9, 3.721093383675477*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Diagonal blocks: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "2", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "3", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "6", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "7", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", "8", "}"}], "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10"}], "}"}], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "Diagonal blocks: ", {1}, ", ", {2}, ", ", {3}, ", ", {4, 5}, ", ", {6}, 
   ", ", {7}, ", ", {8}, ", ", {9, 10}, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123075136086*^9}],

Cell[BoxData["\<\"Reducing diagonal blocks\[Ellipsis]\"\>"], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230751368523`*^9}],

Cell[BoxData["\<\"Done!\"\>"], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076557526*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "1", "}"}]}],
  SequenceForm["Block ", {1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.72212307655849*^9}],

Cell[BoxData[
 RowBox[{"T1", "\[Rule]", 
  RowBox[{"{", "}"}]}]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230765590982`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "2", "}"}]}],
  SequenceForm["Block ", {2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230765909843`*^9}],

Cell[BoxData[
 RowBox[{"T2", "\[Rule]", 
  RowBox[{"{", "T1", "}"}]}]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230765917063`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T2\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T2", " \[Rule] ", $CellContext`T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230765923147`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "3", "}"}]}],
  SequenceForm["Block ", {3}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076592845*^9}],

Cell[BoxData[
 RowBox[{"T3", "\[Rule]", 
  RowBox[{"{", "T1", "}"}]}]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230765933323`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T3\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T3", " \[Rule] ", $CellContext`T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076593915*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}],
  SequenceForm["Block ", {4, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230765945063`*^9}],

Cell[BoxData[
 RowBox[{"T4", "\[Rule]", 
  RowBox[{"{", "T1", "}"}]}]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076595326*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T4\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T4", " \[Rule] ", $CellContext`T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076823062*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "6", "}"}]}],
  SequenceForm["Block ", {6}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076859477*^9}],

Cell[BoxData[
 RowBox[{"T6", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"T1", ",", "T2", ",", "T3"}], "}"}]}]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076860507*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T6\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T6", " \[Rule] ", $CellContext`T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076898589*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T6\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T2$T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T6", " \[Rule] ", $CellContext`T2$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076899515*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T6\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T2$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T6", " \[Rule] ", $CellContext`T2$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076900221*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T6\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T3$T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T6", " \[Rule] ", $CellContext`T3$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076900934*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T6\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T3$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T6", " \[Rule] ", $CellContext`T3$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076901568*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "7", "}"}]}],
  SequenceForm["Block ", {7}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076902144*^9}],

Cell[BoxData[
 RowBox[{"T7", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"T1", ",", "T2", ",", "T3", ",", "T4", ",", "T4s1"}], 
   "}"}]}]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076902698*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T7", " \[Rule] ", $CellContext`T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230769420147`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T2$T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T7", " \[Rule] ", $CellContext`T2$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230769430017`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T2$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T7", " \[Rule] ", $CellContext`T2$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230769436617`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T3$T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T7", " \[Rule] ", $CellContext`T3$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076944194*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T3$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T7", " \[Rule] ", $CellContext`T3$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076944862*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T4$T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T7", " \[Rule] ", $CellContext`T4$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230769458733`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T4$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T7", " \[Rule] ", $CellContext`T4$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076946669*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T4s1$T1$h",
    "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T7", " \[Rule] ", $CellContext`T4s1$T1$h, ": summation direction -"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076986341*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T7\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T4s1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T7", " \[Rule] ", $CellContext`T4s1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076987392*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "8", "}"}]}],
  SequenceForm["Block ", {8}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076988063*^9}],

Cell[BoxData[
 RowBox[{"T8", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{"T1", ",", "T3"}], "}"}]}]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076988627*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T8\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T8", " \[Rule] ", $CellContext`T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123076989197*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T8\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T3$T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T8", " \[Rule] ", $CellContext`T3$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123077030561*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T8\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T3$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T8", " \[Rule] ", $CellContext`T3$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123077031488*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Block \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10"}], "}"}]}],
  SequenceForm["Block ", {9, 10}],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230770321903`*^9}],

Cell[BoxData[
 RowBox[{"T9", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{
   "T1", ",", "T2", ",", "T3", ",", "T4", ",", "T4s1", ",", "T6", ",", "T7", 
    ",", "T8"}], "}"}]}]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230770327873`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123078775743*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T2$T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T2$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123078817553*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T2$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T2$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123078818391*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T3$T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T3$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123078866817*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T3$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T3$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230788677187`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T4$T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T4$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123078868413*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T4$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T4$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123078910396*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T4s1$T1$h",
    "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T4s1$T1$h, ": summation direction -"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123078911235*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T4s1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T4s1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123078911914*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T6$T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T6$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230789533463`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "T6$T2$T1$h", "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T6$T2$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123078954268*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T6$T2$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T6$T2$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230789550467`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "T6$T3$T1$h", "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T6$T3$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230789557323`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T6$T3$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T6$T3$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123078956376*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T6$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T6$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123078957028*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T7$T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T7$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123078999041*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "T7$T2$T1$h", "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T7$T2$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123079000111*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T7$T2$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T7$T2$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123079000885*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "T7$T3$T1$h", "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T7$T3$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123079001669*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T7$T3$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T7$T3$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123079002407*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "T7$T4$T1$h", "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T7$T4$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123079044529*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T7$T4$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T7$T4$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230790455723`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "T7$T4s1$T1$h", "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T7$T4s1$T1$h, 
   ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123079046365*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T7$T4s1$h",
    "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T7$T4s1$h, ": summation direction -"],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123079047111*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T7$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T7$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123079047845*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T8$T1$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T8$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.72212307908848*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", 
   "T8$T3$T1$h", "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T8$T3$T1$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123079089426*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T8$T3$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T8$T3$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.7221230790902033`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\t\"\>", "\[InvisibleSpace]", "\<\"T9\"\>", 
   "\[InvisibleSpace]", "\<\" \[Rule] \"\>", "\[InvisibleSpace]", "T8$h", 
   "\[InvisibleSpace]", "\<\": summation direction -\"\>"}],
  SequenceForm[
  "\t", "T9", " \[Rule] ", $CellContext`T8$h, ": summation direction -"],
  Editable->False]], "Print",
 CellChangeTimes->{3.72197182691319*^9, 3.7220624609501266`*^9, 
  3.722123079090969*^9}]
}, Open  ]]
}, Closed]],

Cell["\<\
The periodic functions for the scalar master integrals are fixed by the \
regular DRA method:\
\>", "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "[", 
   RowBox[{"mSetSolution", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"T1", "\[Rule]", "1"}], ",", 
      RowBox[{"T2", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", 
           SqrtBox["\[Pi]"]}], 
          RowBox[{"3", " ", 
           SqrtBox["3"]}]]}], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["3", "4"], ")"}], "\[Nu]"], " ", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "-", "\[Nu]"}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "\[Nu]"}], "]"}]]}]}], " ", ",", 
      RowBox[{"T3", "\[Rule]", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"27", " ", 
           SqrtBox[
            RowBox[{"3", " ", "\[Pi]"}]]}], "32"]}], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["16", "27"], ")"}], "\[Nu]"], "  ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["4", "3"], "-", "\[Nu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "-", "\[Nu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "3"], "-", "\[Nu]"}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", "\[Nu]"}], "]"}], 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "\[Nu]"}], "]"}], "2"]}]]}]}], ",", 
      RowBox[{"T6", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"64", " ", "\[Pi]"}], "27"], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox["9", "16"], ")"}], "\[Nu]"], "  ", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["3", "2"], "-", "\[Nu]"}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "\[Nu]"}], "]"}], "2"]]}]}], ",", 
      RowBox[{"T7", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"9", " ", "\[Pi]"}], "4"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["4", "9"], ")"}], "\[Nu]"], "  ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["4", "3"], "-", "\[Nu]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "-", "\[Nu]"}], "]"}], "2"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "3"], "-", "\[Nu]"}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", "\[Nu]"}], "]"}], 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "\[Nu]"}], "]"}], "3"]}]]}]}], ",", 
      RowBox[{"T8", "\[Rule]", 
       RowBox[{
        FractionBox[
         RowBox[{"128", " ", 
          SqrtBox["2"], " ", "\[Pi]"}], "81"], 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["27", "64"], ")"}], "\[Nu]"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "-", "\[Nu]"}], "]"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["7", "4"], "-", "\[Nu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", "\[Nu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["9", "4"], "-", "\[Nu]"}], "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", "\[Nu]"}], "]"}], "3"], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["11", "6"], "-", "\[Nu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["13", "6"], "-", "\[Nu]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "-", "\[Nu]"}], "]"}]}]]}]}]}], "}"}], ",",
     "\[Nu]"}], "]"}], ";"}]], "Input"],

Cell["Now we can compute the master integrals:", "Text",
 CellChangeTimes->{{3.7221232904947166`*^9, 3.722123290806394*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T", "[", 
  RowBox[{"mEvaluate", ",", 
   RowBox[{"{", 
    RowBox[{"T4", ",", "T5", ",", "T9", ",", "T10"}], "}"}], ",", 
   RowBox[{"2", "-", "\[Epsilon]"}], ",", "7", ",", "50"}], "]"}]], "Input",
 CellChangeTimes->{
  3.721093825907571*^9, {3.722123294775745*^9, 3.722123304247573*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"T4", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
     "2.4999999999999999999999999999999999999999999999999999999999999999999999\
9999869`48.82390874094431", "+", 
      RowBox[{
      "1.666666666666666666666666666666666666666666666666666666666666666666666\
66666579`47.56224943717962", " ", "\[Epsilon]"}], "+", 
      RowBox[{
      "0.034722222222222222222222222222222222222222222222222222222222222222222\
2222222`45.07074971546996", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
      "0.723379629629629629629629629629629629629629629629629629629629629629629\
62962331`45.608345788843316", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      RowBox[{
      "16.14646921346643369526363642598358965658209440971425848802068650277876\
789048753`46.25422001493407", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 5, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      2.4999999999999999999999999999999999999999999999999999999999999999999999\
9999869`48.82390874094431, 
       1.666666666666666666666666666666666666666666666666666666666666666666666\
66666579`47.56224943717962, 
       0.034722222222222222222222222222222222222222222222222222222222222222222\
2222222`45.07074971546996, 
       0.723379629629629629629629629629629629629629629629629629629629629629629\
62962331`45.608345788843316, 
       16.14646921346643369526363642598358965658209440971425848802068650277876\
789048753`46.25422001493407}, 0, 5, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"T5", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       RowBox[{
       "1.16666666666666666666666666666666666666666666666666666666666666666666\
666666589`47.34464530035039", " ", "\[Epsilon]"}]}], "+", 
      RowBox[{
      "0.187499999999999999999999999999999999999999999999999999999999999999999\
99999964`45.7063441120638", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
      "0.864583333333333333333333333333333333333333333333333333333333333333333\
33333206`45.57571601839148", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "+", 
      RowBox[{
      "15.37263329580250596711202878560058188762386364982848589229965512280333\
118325033`46.09727832446056", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "5"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 5, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 
      0, {-1.16666666666666666666666666666666666666666666666666666666666666666\
666666666589`47.34464530035039, 
       0.187499999999999999999999999999999999999999999999999999999999999999999\
99999964`45.7063441120638, 
       0.864583333333333333333333333333333333333333333333333333333333333333333\
33333206`45.57571601839148, 
       15.37263329580250596711202878560058188762386364982848589229965512280333\
118325033`46.09727832446056}, 1, 5, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"T9", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
     "0.2499999999999999999999999999999999999999999999999999999999999999999999\
9999912`48.443697499232705", "+", 
      RowBox[{
      "1.333333333333333333333333333333333333333333333333328171443740289640901\
41974305`46.461004545251576", " ", "\[Epsilon]"}], "+", 
      RowBox[{
      "3.936196045125405949497394728203034387121881777886687606082303330157630\
62121667`45.75317079769272", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 0, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      0.2499999999999999999999999999999999999999999999999999999999999999999999\
9999912`48.443697499232705, 
       1.333333333333333333333333333333333333333333333333328171443740289640901\
41974305`46.461004545251576, 
       3.936196045125405949497394728203034387121881777886687606082303330157630\
62121667`45.75317079769272}, 0, 3, 1],
     Editable->False]}], ",", 
   RowBox[{
    RowBox[{"T10", "[", 
     RowBox[{"2", "-", "\[Epsilon]"}], "]"}], "\[Rule]", 
    InterpretationBox[
     RowBox[{
      RowBox[{
      "0.601028451579797142699869080755724995382493146170249549403897042855653\
47395075`44.14982583237348", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
       SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`\[Epsilon], 0, {
      0.6010284515797971426998690807557249953824931461702495494038970428556534\
7395075`44.14982583237348}, 2, 3, 1],
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{3.722123355075582*^9, 3.722123610951194*^9}]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1918, 1006},
WindowMargins->{{-9, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.4 for Linux x86 (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 148, 5, 114, "Title"],
Cell[731, 29, 98, 1, 37, "Input"],
Cell[CellGroupData[{
Cell[854, 34, 98, 1, 78, "Section"],
Cell[955, 37, 175, 6, 41, "Text"],
Cell[CellGroupData[{
Cell[1155, 47, 219, 6, 37, "Input"],
Cell[CellGroupData[{
Cell[1399, 57, 509, 13, 29, "Print"],
Cell[1911, 72, 254, 5, 29, "Print"],
Cell[2168, 79, 522, 13, 29, "Print"],
Cell[2693, 94, 691, 16, 29, "Print"],
Cell[3387, 112, 625, 15, 29, "Print"],
Cell[4015, 129, 457, 12, 29, "Print"]
}, Open  ]]
}, Open  ]],
Cell[4499, 145, 197, 3, 39, "Text"],
Cell[CellGroupData[{
Cell[4721, 152, 321, 5, 37, "Input"],
Cell[5045, 159, 4996, 124, 246, "Print"]
}, Open  ]],
Cell[10056, 286, 847, 24, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10940, 315, 386, 8, 78, "Section"],
Cell[11329, 325, 124, 1, 39, "Text"],
Cell[11456, 328, 297, 8, 66, "Input"],
Cell[CellGroupData[{
Cell[11778, 340, 131, 2, 37, "Input"],
Cell[11912, 344, 2524, 56, 376, "Output"]
}, Open  ]],
Cell[14451, 403, 222, 3, 39, "Text"],
Cell[CellGroupData[{
Cell[14698, 410, 247, 5, 37, "Input"],
Cell[CellGroupData[{
Cell[14970, 419, 1254, 27, 29, "Print"],
Cell[16227, 448, 249, 3, 29, "Print"],
Cell[16479, 453, 221, 3, 29, "Print"],
Cell[16703, 458, 356, 8, 29, "Print"],
Cell[17062, 468, 255, 5, 29, "Print"],
Cell[17320, 475, 354, 8, 29, "Print"],
Cell[17677, 485, 262, 5, 29, "Print"],
Cell[17942, 492, 533, 10, 29, "Print"],
Cell[18478, 504, 356, 8, 29, "Print"],
Cell[18837, 514, 287, 6, 29, "Print"],
Cell[19127, 522, 534, 10, 29, "Print"],
Cell[19664, 534, 544, 10, 29, "Print"],
Cell[20211, 546, 534, 10, 29, "Print"],
Cell[20748, 558, 354, 8, 29, "Print"],
Cell[21105, 568, 262, 5, 29, "Print"],
Cell[21370, 575, 536, 10, 29, "Print"],
Cell[21909, 587, 382, 9, 29, "Print"],
Cell[22294, 598, 290, 6, 29, "Print"],
Cell[22587, 606, 534, 10, 29, "Print"],
Cell[23124, 618, 542, 10, 29, "Print"],
Cell[23669, 630, 536, 10, 29, "Print"],
Cell[24208, 642, 354, 8, 29, "Print"],
Cell[24565, 652, 314, 6, 29, "Print"],
Cell[24882, 660, 536, 10, 29, "Print"],
Cell[25421, 672, 542, 10, 29, "Print"],
Cell[25966, 684, 534, 10, 29, "Print"],
Cell[26503, 696, 544, 10, 29, "Print"],
Cell[27050, 708, 556, 11, 29, "Print"],
Cell[27609, 721, 541, 10, 29, "Print"],
Cell[28153, 733, 550, 11, 29, "Print"],
Cell[28706, 746, 560, 11, 29, "Print"],
Cell[29269, 759, 549, 11, 29, "Print"],
Cell[29821, 772, 356, 8, 29, "Print"],
Cell[30180, 782, 312, 6, 29, "Print"],
Cell[30495, 790, 534, 10, 29, "Print"],
Cell[31032, 802, 542, 10, 29, "Print"],
Cell[31577, 814, 534, 10, 29, "Print"],
Cell[32114, 826, 544, 10, 29, "Print"],
Cell[32661, 838, 554, 11, 29, "Print"],
Cell[33218, 851, 544, 10, 29, "Print"],
Cell[33765, 863, 534, 10, 29, "Print"],
Cell[34302, 875, 542, 10, 29, "Print"],
Cell[34847, 887, 536, 10, 29, "Print"],
Cell[35386, 899, 354, 8, 29, "Print"],
Cell[35743, 909, 290, 6, 29, "Print"],
Cell[36036, 917, 534, 10, 29, "Print"],
Cell[36573, 929, 541, 10, 29, "Print"],
Cell[37117, 941, 534, 10, 29, "Print"],
Cell[37654, 953, 356, 8, 29, "Print"],
Cell[38013, 963, 333, 7, 29, "Print"],
Cell[38349, 972, 536, 10, 29, "Print"],
Cell[38888, 984, 548, 11, 29, "Print"],
Cell[39439, 997, 536, 10, 29, "Print"],
Cell[39978, 1009, 548, 11, 29, "Print"],
Cell[40529, 1022, 555, 11, 29, "Print"],
Cell[41087, 1035, 548, 11, 29, "Print"],
Cell[41638, 1048, 536, 10, 29, "Print"],
Cell[42177, 1060, 550, 11, 29, "Print"],
Cell[42730, 1073, 556, 11, 29, "Print"],
Cell[43289, 1086, 550, 11, 29, "Print"],
Cell[43842, 1099, 552, 11, 29, "Print"],
Cell[44397, 1112, 560, 11, 29, "Print"],
Cell[44960, 1125, 552, 11, 29, "Print"]
}, Open  ]]
}, Closed]],
Cell[45539, 1140, 213, 3, 36, "Text"],
Cell[45755, 1145, 803, 23, 80, "Input"],
Cell[46561, 1170, 319, 4, 39, "Text"],
Cell[CellGroupData[{
Cell[46905, 1178, 153, 3, 37, "Input"],
Cell[47061, 1183, 20621, 418, 1253, "Output"]
}, Closed]],
Cell[67697, 1604, 348, 5, 36, "Text"],
Cell[68048, 1611, 194, 4, 37, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[68279, 1620, 375, 8, 64, "Section"],
Cell[68657, 1630, 124, 1, 39, "Text"],
Cell[68784, 1633, 519, 14, 96, "Input"],
Cell[CellGroupData[{
Cell[69328, 1651, 131, 2, 37, "Input"],
Cell[69462, 1655, 2478, 56, 376, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71977, 1716, 134, 1, 54, "Subsection"],
Cell[72114, 1719, 9896, 279, 1228, "Input"],
Cell[82013, 2000, 10391, 292, 1312, "Input"],
Cell[92407, 2294, 12562, 353, 1173, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[105006, 2652, 181, 2, 46, "Subsection"],
Cell[105190, 2656, 1101, 34, 197, "Input"],
Cell[106294, 2692, 2600, 76, 201, "Input"],
Cell[108897, 2770, 1294, 41, 215, "Input"],
Cell[110194, 2813, 3600, 105, 210, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[113831, 2923, 414, 5, 46, "Subsection"],
Cell[CellGroupData[{
Cell[114270, 2932, 424, 11, 37, "Input"],
Cell[CellGroupData[{
Cell[114719, 2947, 1090, 25, 29, "Print"],
Cell[115812, 2974, 161, 2, 29, "Print"],
Cell[115976, 2978, 129, 2, 29, "Print"],
Cell[116108, 2982, 263, 7, 29, "Print"],
Cell[116374, 2991, 166, 4, 29, "Print"],
Cell[116543, 2997, 266, 7, 29, "Print"],
Cell[116812, 3006, 172, 4, 29, "Print"],
Cell[116987, 3012, 442, 9, 29, "Print"],
Cell[117432, 3023, 264, 7, 29, "Print"],
Cell[117699, 3032, 172, 4, 29, "Print"],
Cell[117874, 3038, 440, 9, 29, "Print"],
Cell[118317, 3049, 294, 8, 29, "Print"],
Cell[118614, 3059, 170, 4, 29, "Print"],
Cell[118787, 3065, 440, 9, 29, "Print"],
Cell[119230, 3076, 264, 7, 29, "Print"],
Cell[119497, 3085, 206, 5, 29, "Print"],
Cell[119706, 3092, 440, 9, 29, "Print"],
Cell[120149, 3103, 446, 9, 29, "Print"],
Cell[120598, 3114, 440, 9, 29, "Print"],
Cell[121041, 3125, 446, 9, 29, "Print"],
Cell[121490, 3136, 440, 9, 29, "Print"],
Cell[121933, 3147, 264, 7, 29, "Print"],
Cell[122200, 3156, 234, 6, 29, "Print"],
Cell[122437, 3164, 442, 9, 29, "Print"],
Cell[122882, 3175, 448, 9, 29, "Print"],
Cell[123333, 3186, 442, 9, 29, "Print"],
Cell[123778, 3197, 446, 9, 29, "Print"],
Cell[124227, 3208, 440, 9, 29, "Print"],
Cell[124670, 3219, 448, 9, 29, "Print"],
Cell[125121, 3230, 440, 9, 29, "Print"],
Cell[125564, 3241, 453, 10, 29, "Print"],
Cell[126020, 3253, 444, 9, 29, "Print"],
Cell[126467, 3264, 264, 7, 29, "Print"],
Cell[126734, 3273, 195, 5, 29, "Print"],
Cell[126932, 3280, 440, 9, 29, "Print"],
Cell[127375, 3291, 446, 9, 29, "Print"],
Cell[127824, 3302, 440, 9, 29, "Print"],
Cell[128267, 3313, 296, 8, 29, "Print"],
Cell[128566, 3323, 274, 7, 29, "Print"],
Cell[128843, 3332, 440, 9, 29, "Print"],
Cell[129286, 3343, 446, 9, 29, "Print"],
Cell[129735, 3354, 440, 9, 29, "Print"],
Cell[130178, 3365, 446, 9, 29, "Print"],
Cell[130627, 3376, 442, 9, 29, "Print"],
Cell[131072, 3387, 446, 9, 29, "Print"],
Cell[131521, 3398, 440, 9, 29, "Print"],
Cell[131964, 3409, 453, 10, 29, "Print"],
Cell[132420, 3421, 444, 9, 29, "Print"],
Cell[132867, 3432, 448, 9, 29, "Print"],
Cell[133318, 3443, 452, 9, 29, "Print"],
Cell[133773, 3454, 448, 9, 29, "Print"],
Cell[134224, 3465, 454, 9, 29, "Print"],
Cell[134681, 3476, 446, 9, 29, "Print"],
Cell[135130, 3487, 440, 9, 29, "Print"],
Cell[135573, 3498, 446, 9, 29, "Print"],
Cell[136022, 3509, 452, 9, 29, "Print"],
Cell[136477, 3520, 446, 9, 29, "Print"],
Cell[136926, 3531, 452, 9, 29, "Print"],
Cell[137381, 3542, 446, 9, 29, "Print"],
Cell[137830, 3553, 452, 9, 29, "Print"],
Cell[138285, 3564, 448, 9, 29, "Print"],
Cell[138736, 3575, 460, 10, 29, "Print"],
Cell[139199, 3587, 453, 10, 29, "Print"],
Cell[139655, 3599, 440, 9, 29, "Print"],
Cell[140098, 3610, 445, 9, 29, "Print"],
Cell[140546, 3621, 452, 9, 29, "Print"],
Cell[141001, 3632, 448, 9, 29, "Print"],
Cell[141452, 3643, 440, 9, 29, "Print"]
}, Open  ]]
}, Closed]],
Cell[141919, 3656, 117, 3, 36, "Text"],
Cell[142039, 3661, 4305, 126, 323, "Input"],
Cell[146347, 3789, 124, 1, 39, "Text"],
Cell[CellGroupData[{
Cell[146496, 3794, 314, 7, 37, "Input"],
Cell[146813, 3803, 5307, 123, 217, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/PsDRR <==
{{(8*(-1 + \[Nu])^2)/(3*(-1 + 2*\[Nu])*(-2 + 3*\[Nu])*(-1 + 3*\[Nu])*
    (-3 + 4*\[Nu])*(-1 + 4*\[Nu])), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(422 - 2081*\[Nu] + 3800*\[Nu]^2 - 3040*\[Nu]^3 + 896*\[Nu]^4)/
   (24*(-1 + \[Nu])*(-1 + 2*\[Nu])^4*(-2 + 3*\[Nu])*(-3 + 4*\[Nu])), 
  -((-5 + 4*\[Nu])*(-3 + 4*\[Nu]))/(4*(-1 + \[Nu])*(-1 + 2*\[Nu])^4), 0, 0, 
  0, 0, 0, 0, 0, 0}, {(139 - 250*\[Nu] + 112*\[Nu]^2)/
   (24*(-1 + \[Nu])*(-3 + 2*\[Nu])*(-1 + 2*\[Nu])^2*(-2 + 3*\[Nu])), 
  -(204 - 353*\[Nu] + 148*\[Nu]^2)/(12*(-1 + \[Nu])*(-1 + 2*\[Nu])^2*
    (-4 + 3*\[Nu])*(-2 + 3*\[Nu])), (-32*(-3 + 2*\[Nu]))/
   (3*(-1 + 2*\[Nu])^2*(-4 + 3*\[Nu])*(-2 + 3*\[Nu])), 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(1944 - 8568*\[Nu] + 13697*\[Nu]^2 - 9396*\[Nu]^3 + 2340*\[Nu]^4))/
   (9*(-3 + 2*\[Nu])*(-1 + 2*\[Nu])^2*(-4 + 3*\[Nu])*(-2 + 3*\[Nu])^2*
    (-3 + 4*\[Nu])), 0, 0, (-32*(-3 + 2*\[Nu]))/
   (3*(-1 + 2*\[Nu])^2*(-4 + 3*\[Nu])*(-2 + 3*\[Nu])), 0, 0, 0, 0, 0, 0}, 
 {(-19 + 16*\[Nu])/(6*(-1 + \[Nu])^2*(-1 + 2*\[Nu])*(-3 + 4*\[Nu])), 
  (-9 + 8*\[Nu])/((-1 + \[Nu])^2*(-1 + 2*\[Nu])*(-3 + 4*\[Nu])), 0, 0, 
  8/((-1 + \[Nu])*(-1 + 2*\[Nu])*(-3 + 4*\[Nu])), 
  -2/((-1 + \[Nu])*(-1 + 2*\[Nu])*(-3 + 4*\[Nu])), 0, 0, 0, 0}, 
 {(-120 + 734*\[Nu] - 1627*\[Nu]^2 + 1740*\[Nu]^3 - 992*\[Nu]^4 + 
    256*\[Nu]^5)/(6*(-1 + \[Nu])^2*\[Nu]*(-1 + 2*\[Nu])^3*(-3 + 4*\[Nu])*
    (-1 + 4*\[Nu])), (-36 + 222*\[Nu] - 517*\[Nu]^2 + 616*\[Nu]^3 - 
    416*\[Nu]^4 + 128*\[Nu]^5)/((-1 + \[Nu])^2*\[Nu]*(-1 + 2*\[Nu])^3*
    (-3 + 4*\[Nu])*(-1 + 4*\[Nu])), 0, 0, 
  24/((-1 + \[Nu])*(-1 + 2*\[Nu])*(-3 + 4*\[Nu])*(-1 + 4*\[Nu])), 
  (6*(-3 + 2*\[Nu]))/((-1 + \[Nu])*\[Nu]*(-3 + 4*\[Nu])*(-1 + 4*\[Nu])), 0, 
  0, 0, 0}, {(279 - 434*\[Nu] + 168*\[Nu]^2)/(48*(-1 + \[Nu])^2*
    (-3 + 2*\[Nu])*(-1 + 2*\[Nu])), (-45 + 44*\[Nu])/
   (24*(-1 + \[Nu])^2*(-1 + 2*\[Nu])), 0, 0, 
  2/((-1 + \[Nu])^2*(-1 + 2*\[Nu])), -2/(3*(-1 + \[Nu])*(-1 + 2*\[Nu])), 
  2/((-1 + \[Nu])^2*(-1 + 2*\[Nu])), 0, 0, 0}, 
 {(-1512 + 3547*\[Nu] - 2770*\[Nu]^2 + 720*\[Nu]^3)/
   (144*(-1 + \[Nu])^3*(-3 + 2*\[Nu])*(-1 + 2*\[Nu])*(-4 + 3*\[Nu])), 
  -((-5 + 4*\[Nu])*(-24 + 17*\[Nu]))/(24*(-1 + \[Nu])^3*(-1 + 2*\[Nu])*
    (-4 + 3*\[Nu])), -((-3 + 2*\[Nu])*(-14 + 11*\[Nu]))/
   (3*(-1 + \[Nu])^3*(-1 + 2*\[Nu])*(-4 + 3*\[Nu])), 
  -((-3 + 2*\[Nu])*(-14 + 11*\[Nu]))/(6*(-1 + \[Nu])^3*(-1 + 2*\[Nu])*
    (-4 + 3*\[Nu])), 0, 0, 0, 
  -((-3 + 2*\[Nu])/((-1 + \[Nu])^3*(-1 + 2*\[Nu]))), 0, 0}, 
 {-(-3240 + 7613*\[Nu] - 5952*\[Nu]^2 + 1548*\[Nu]^3)/
   (3*(-1 + \[Nu])*(-3 + 2*\[Nu])*(-1 + 2*\[Nu])*(-4 + 3*\[Nu])*
    (-7 + 6*\[Nu])*(-5 + 6*\[Nu])), 0, 0, (48*(-3 + 2*\[Nu])*(-5 + 4*\[Nu]))/
   ((-1 + \[Nu])*(-1 + 2*\[Nu])*(-4 + 3*\[Nu])*(-7 + 6*\[Nu])*
    (-5 + 6*\[Nu])), 0, 0, 0, 0, (64*(-3 + 2*\[Nu]))/
   (3*(-1 + \[Nu])*(-1 + 2*\[Nu])*(-7 + 6*\[Nu])*(-5 + 6*\[Nu])), 0}, 
 {-((-5 + 4*\[Nu])*(-7 + 6*\[Nu]))/(3*(-1 + \[Nu])^2*(-3 + 2*\[Nu])*
    (-1 + 2*\[Nu])*(-5 + 6*\[Nu])), 
  (2*(-3 + 2*\[Nu])*(32 - 63*\[Nu] + 30*\[Nu]^2))/
   (3*(-1 + \[Nu])^2*(-1 + 2*\[Nu])*(-4 + 3*\[Nu])*(-7 + 6*\[Nu])*
    (-5 + 6*\[Nu])), (32*(-3 + 2*\[Nu])*(-5 + 4*\[Nu]))/
   ((-1 + \[Nu])*(-1 + 2*\[Nu])*(-4 + 3*\[Nu])*(-7 + 6*\[Nu])*
    (-5 + 6*\[Nu])), 0, (-2*(-23 + 22*\[Nu]))/(3*(-1 + \[Nu])*(-1 + 2*\[Nu])*
    (-7 + 6*\[Nu])*(-5 + 6*\[Nu])), (-13 + 10*\[Nu])/
   (3*(-1 + \[Nu])*(-1 + 2*\[Nu])*(-7 + 6*\[Nu])*(-5 + 6*\[Nu])), 0, 0, 0, 
  (64*(-3 + 2*\[Nu]))/(3*(-1 + \[Nu])*(-1 + 2*\[Nu])*(-7 + 6*\[Nu])*
    (-5 + 6*\[Nu]))}}


==> anc/tDRR <==
{{\[Nu]^(-4), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3/(2*\[Nu]^3*(-1 + 2*\[Nu])), 
  3/(2*\[Nu]^3*(-1 + 2*\[Nu])), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(4*(-8 + 11*\[Nu]))/(3*\[Nu]^2*(-1 + 2*\[Nu])*(-2 + 3*\[Nu])*
    (-1 + 3*\[Nu])), 0, (32*(-1 + \[Nu]))/(3*\[Nu]^2*(-1 + 2*\[Nu])*
    (-2 + 3*\[Nu])*(-1 + 3*\[Nu])), 0, 0, 0, 0, 0, 0, 0}, 
 {(5*(263 - 674*\[Nu] + 435*\[Nu]^2))/(8*\[Nu]*(-1 + 2*\[Nu])*(-2 + 3*\[Nu])*
    (-1 + 3*\[Nu])*(-3 + 4*\[Nu])*(-1 + 4*\[Nu])), 0, 0, 
  (2890 - 4308*\[Nu] + 1629*\[Nu]^2)/(8*\[Nu]*(-1 + 2*\[Nu])*(-2 + 3*\[Nu])*
    (-1 + 3*\[Nu])*(-3 + 4*\[Nu])*(-1 + 4*\[Nu])), 
  -1575/(8*\[Nu]*(-1 + 2*\[Nu])*(-2 + 3*\[Nu])*(-1 + 3*\[Nu])*(-3 + 4*\[Nu])*
    (-1 + 4*\[Nu])), 0, 0, 0, 0, 0}, 
 {((-1 + \[Nu])*(-19 + 27*\[Nu])*(-23 + 30*\[Nu]))/
   (24*\[Nu]*(-1 + 2*\[Nu])*(-2 + 3*\[Nu])*(-1 + 3*\[Nu])*(-3 + 4*\[Nu])), 0, 
  0, (-5110 + 13932*\[Nu] - 11403*\[Nu]^2 + 2646*\[Nu]^3)/
   (120*\[Nu]*(-1 + 2*\[Nu])*(-2 + 3*\[Nu])*(-1 + 3*\[Nu])*(-3 + 4*\[Nu])), 
  (-15*(-13 + 18*\[Nu]))/(8*\[Nu]*(-1 + 2*\[Nu])*(-2 + 3*\[Nu])*
    (-1 + 3*\[Nu])*(-3 + 4*\[Nu])), 0, 0, 0, 0, 0}, 
 {(-4 + 7*\[Nu])/(3*\[Nu]^2*(-1 + 2*\[Nu])^2*(-2 + 3*\[Nu])), 
  3/(\[Nu]^2*(-1 + 2*\[Nu])^2), (2 + 13*\[Nu])/(12*\[Nu]^2*(-1 + 2*\[Nu])^2*
    (-2 + 3*\[Nu])), 0, 0, 9/(4*\[Nu]^2*(-1 + 2*\[Nu])^2), 0, 0, 0, 0}, 
 {(441 - 1288*\[Nu] + 925*\[Nu]^2)/(24*\[Nu]*(-1 + 2*\[Nu])^2*(-2 + 3*\[Nu])*
    (-1 + 3*\[Nu])*(-3 + 4*\[Nu])), (3*(-8 + 11*\[Nu]))/
   (2*\[Nu]*(-1 + 2*\[Nu])^2*(-2 + 3*\[Nu])*(-1 + 3*\[Nu])), 
  (32*(-1 + \[Nu]))/(3*\[Nu]*(-1 + 2*\[Nu])^2*(-2 + 3*\[Nu])*(-1 + 3*\[Nu])), 
  (-238 + 186*\[Nu] + 29*\[Nu]^2)/(8*\[Nu]*(-1 + 2*\[Nu])^2*(-2 + 3*\[Nu])*
    (-1 + 3*\[Nu])*(-3 + 4*\[Nu])), 
  225/(8*\[Nu]*(-1 + 2*\[Nu])^2*(-2 + 3*\[Nu])*(-1 + 3*\[Nu])*
    (-3 + 4*\[Nu])), 0, (16*(-1 + \[Nu]))/(\[Nu]*(-1 + 2*\[Nu])^2*
    (-2 + 3*\[Nu])*(-1 + 3*\[Nu])), 0, 0, 0}, 
 {(18 - 53*\[Nu] + 38*\[Nu]^2)/(2*\[Nu]*(-1 + 2*\[Nu])^3*(-2 + 3*\[Nu])*
    (-3 + 4*\[Nu])), 0, (-810 + 2855*\[Nu] - 3228*\[Nu]^2 + 1180*\[Nu]^3)/
   (4*\[Nu]*(-1 + 2*\[Nu])^3*(-2 + 3*\[Nu])*(-5 + 4*\[Nu])*(-3 + 4*\[Nu])), 
  0, 0, 0, 0, (3*(-3 + 2*\[Nu])*(-7 + 6*\[Nu])*(-5 + 6*\[Nu]))/
   (4*(-1 + \[Nu])*\[Nu]*(-1 + 2*\[Nu])^3*(-5 + 4*\[Nu])*(-3 + 4*\[Nu])), 0, 
  0}, {(-8 + 11*\[Nu])/(12*\[Nu]*(-1 + 2*\[Nu])*(-2 + 3*\[Nu])^2*
    (-3 + 4*\[Nu])), (95 - 125*\[Nu] + 41*\[Nu]^2)/
   (6*\[Nu]*(-3 + 2*\[Nu])*(-1 + 2*\[Nu])^2*(-4 + 3*\[Nu])*(-2 + 3*\[Nu])), 
  (-5952 + 30442*\[Nu] - 62203*\[Nu]^2 + 63142*\[Nu]^3 - 31734*\[Nu]^4 + 
    6300*\[Nu]^5)/(36*(-1 + \[Nu])*\[Nu]*(-1 + 2*\[Nu])^2*(-4 + 3*\[Nu])*
    (-2 + 3*\[Nu])^2*(-5 + 4*\[Nu])*(-3 + 4*\[Nu])), 
  (-9090 + 8073*\[Nu] + 77323*\[Nu]^2 - 207443*\[Nu]^3 + 214455*\[Nu]^4 - 
    101892*\[Nu]^5 + 18540*\[Nu]^6)/(180*(-1 + \[Nu])^2*\[Nu]*(-3 + 2*\[Nu])*
    (-1 + 2*\[Nu])^2*(-4 + 3*\[Nu])*(-2 + 3*\[Nu])^2*(-3 + 4*\[Nu])), 
  (-5*(-138 + 349*\[Nu] - 226*\[Nu]^2 - 35*\[Nu]^3 + 48*\[Nu]^4))/
   (12*(-1 + \[Nu])^2*\[Nu]*(-3 + 2*\[Nu])*(-1 + 2*\[Nu])^2*(-4 + 3*\[Nu])*
    (-2 + 3*\[Nu])^2*(-3 + 4*\[Nu])), (58 - 103*\[Nu] + 46*\[Nu]^2)/
   (6*(-1 + \[Nu])*\[Nu]*(-1 + 2*\[Nu])^2*(-4 + 3*\[Nu])*(-2 + 3*\[Nu])), 
  (25 - 58*\[Nu] + 31*\[Nu]^2)/(6*(-1 + \[Nu])^2*\[Nu]*(-1 + 2*\[Nu])^2*
    (-2 + 3*\[Nu])), ((-3 + 2*\[Nu])*(642 - 2869*\[Nu] + 4626*\[Nu]^2 - 
     3210*\[Nu]^3 + 812*\[Nu]^4))/(36*(-1 + \[Nu])^2*\[Nu]*(-1 + 2*\[Nu])^2*
    (-4 + 3*\[Nu])*(-2 + 3*\[Nu])*(-5 + 4*\[Nu])*(-3 + 4*\[Nu])), 
  ((-3 + 2*\[Nu])*(47 - 101*\[Nu] + 50*\[Nu]^2))/
   (6*(-1 + \[Nu])^2*\[Nu]*(-1 + 2*\[Nu])^2*(-4 + 3*\[Nu])*(-2 + 3*\[Nu])), 
  -(13 - 28*\[Nu] + 13*\[Nu]^2)/(3*(-1 + \[Nu])^2*\[Nu]*(-1 + 2*\[Nu])^2*
    (-4 + 3*\[Nu])*(-2 + 3*\[Nu]))}, 
 {0, -(-7 + 5*\[Nu])/(12*\[Nu]*(-3 + 2*\[Nu])*(-1 + 2*\[Nu])*(-4 + 3*\[Nu])), 
  -(88 - 137*\[Nu] + 54*\[Nu]^2)/(72*(-1 + \[Nu])*\[Nu]*(-1 + 2*\[Nu])*
    (-4 + 3*\[Nu])*(-5 + 4*\[Nu])), 
  (-2475 + 5555*\[Nu] - 4134*\[Nu]^2 + 1020*\[Nu]^3)/
   (360*(-1 + \[Nu])^2*\[Nu]*(-3 + 2*\[Nu])*(-1 + 2*\[Nu])*(-4 + 3*\[Nu])), 
  (-5*(-7 + 5*\[Nu]))/(24*(-1 + \[Nu])^2*\[Nu]*(-3 + 2*\[Nu])*(-1 + 2*\[Nu])*
    (-4 + 3*\[Nu])), -(-2 + \[Nu])/(12*(-1 + \[Nu])*\[Nu]*(-1 + 2*\[Nu])*
    (-4 + 3*\[Nu])), (-13 + 11*\[Nu])/(12*(-1 + \[Nu])^2*\[Nu]*
    (-1 + 2*\[Nu])), ((-3 + 2*\[Nu])*(34 - 55*\[Nu] + 22*\[Nu]^2))/
   (72*(-1 + \[Nu])^2*\[Nu]*(-1 + 2*\[Nu])*(-4 + 3*\[Nu])*(-5 + 4*\[Nu])), 
  ((-3 + 2*\[Nu])*(-17 + 13*\[Nu]))/(12*(-1 + \[Nu])^2*\[Nu]*(-1 + 2*\[Nu])*
    (-4 + 3*\[Nu])), -(-7 + 5*\[Nu])/(6*(-1 + \[Nu])^2*\[Nu]*(-1 + 2*\[Nu])*
    (-4 + 3*\[Nu]))}}

